Classical black hole scattering from a worldline quantum field theory

A precise link is derived between scalar-graviton S-matrix elements and expectation values of operators in a worldline quantum field theory (WQFT), both used to describe classical scattering of a pair of black holes. The link is formally provided by a worldline path integral representation of the graviton-dressed scalar propagator, which may be inserted into a traditional definition of the S-matrix in terms of time-ordered correlators. To calculate expectation values in the WQFT a new set of Feynman rules is introduced which treats the gravitational field $h_{\mu\nu}(x)$ and position $x_i^\mu(\tau_i)$ of each black hole on equal footing. Using these both the next-order classical gravitational radiation $\langle h^{\mu\nu}(k)\rangle$ (previously unknown) and deflection $\Delta p_i^\mu$ from a binary black hole scattering event are obtained. The latter can also be obtained from the eikonal phase of a $2\to2$ scalar S-matrix, which we show to correspond to the free energy of the WQFT.

==> anc/radiation3PM.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Three-body radiation integrand (3PM)*)


(* Notation *)
(*
	w1 = v1.k
	w12 = v1.q2
	\[Gamma]12 = v1.v2
	qq1 = q1^2
	qq12 = (q1+q2)^2
	i0 = i*epsilon
*)


(* symmetry factors *)
S[1] = 6; S[2] = 2; S[3] = 2; S[4] = 1; S[5] = 1; S[6] = 2; S[7] = 1;


(* propagator factors *)
d[1] = qq1*qq2*qq3;
d[2] = qq1*qq2*qq3*qq23;
d[3] = qq2*qq3*qq23*(w1+i0)^2;
d[4] = qq2*qq3*qq12*(w12+i0)^2;
d[5] = qq2*qq3*(w1+i0)^2*(w12+i0)^2;
d[6] = qq2*qq3*(w12+i0)^2*(w13+i0)^2;
d[7] = qq2*qq12*(w12+i0)^2*(w3+i0)^2;


permsS3 = Dispatch/@{
	{qq1->qq1,qq2->qq2,qq3->qq3,qq12->qq12,qq23->qq23,qq13->qq13,\[Gamma]12->\[Gamma]12,\[Gamma]23->\[Gamma]23,\[Gamma]13->\[Gamma]13,w12->w12,w13->w13,w21->w21,w23->w23,w31->w31,w32->w32,w1->w1,w2->w2,w3->w3,q1->q1,q2->q2,q3->q3,V1->V1,V2->V2,V3->V3}, (* 123 *)
	{qq1->qq1,qq2->qq3,qq3->qq2,qq12->qq13,qq23->qq23,qq13->qq12,\[Gamma]12->\[Gamma]13,\[Gamma]23->\[Gamma]23,\[Gamma]13->\[Gamma]12,w12->w13,w13->w12,w21->w31,w23->w32,w31->w21,w32->w23,w1->w1,w2->w3,w3->w2,q1->q1,q2->q3,q3->q2,V1->V1,V2->V3,V3->V2}, (* 132 *)
	{qq1->qq2,qq2->qq1,qq3->qq3,qq12->qq12,qq23->qq13,qq13->qq23,\[Gamma]12->\[Gamma]12,\[Gamma]23->\[Gamma]13,\[Gamma]13->\[Gamma]23,w12->w21,w13->w23,w21->w12,w23->w13,w31->w32,w32->w31,w1->w2,w2->w1,w3->w3,q1->q2,q2->q1,q3->q3,V1->V2,V2->V1,V3->V3}, (* 213 *)
	{qq1->qq2,qq2->qq3,qq3->qq1,qq12->qq23,qq23->qq13,qq13->qq12,\[Gamma]12->\[Gamma]23,\[Gamma]23->\[Gamma]13,\[Gamma]13->\[Gamma]12,w12->w23,w13->w21,w21->w32,w23->w31,w31->w12,w32->w13,w1->w2,w2->w3,w3->w1,q1->q2,q2->q3,q3->q1,V1->V2,V2->V3,V3->V1}, (* 231 *)
	{qq1->qq3,qq2->qq2,qq3->qq1,qq12->qq23,qq23->qq12,qq13->qq13,\[Gamma]12->\[Gamma]23,\[Gamma]23->\[Gamma]12,\[Gamma]13->\[Gamma]13,w12->w32,w13->w31,w21->w23,w23->w21,w31->w13,w32->w12,w1->w3,w2->w2,w3->w1,q1->q3,q2->q2,q3->q1,V1->V3,V2->V2,V3->V1}, (* 321 *)
	{qq1->qq3,qq2->qq1,qq3->qq2,qq12->qq13,qq23->qq12,qq13->qq23,\[Gamma]12->\[Gamma]13,\[Gamma]23->\[Gamma]12,\[Gamma]13->\[Gamma]23,w12->w31,w13->w32,w21->w13,w23->w12,w31->w23,w32->w21,w1->w3,w2->w1,w3->w2,q1->q3,q2->q1,q3->q2,V1->V3,V2->V1,V3->V2}  (* 312 *)
};


radiationIntegrand[a_,b_] := m1*m2*m3/mPl^5*Total[Sum[n[i][a,b]/(S[i]d[i]),{i,7}]/.permsS3]


(* ::Subsection::Closed:: *)
(*Diagram 1*)


n[1][a_,b_] := (-5*qq1*metric[a, b])/2 + (17*qq12*metric[a, b])/4 + (17*qq13*metric[a, b])/4 - (5*qq2*metric[a, b])/2 + (17*qq23*metric[a, b])/4 - (5*qq3*metric[a, b])/2 - 
 5*w12^2*metric[a, b] - 7*w12*w13*metric[a, b] - 5*w13^2*metric[a, b] - 5*w21^2*metric[a, b] - 7*w21*w23*metric[a, b] - 5*w23^2*metric[a, b] - 5*w31^2*metric[a, b] - 
 7*w31*w32*metric[a, b] - 5*w32^2*metric[a, b] + 6*w12*w21*\[Gamma]12*metric[a, b] + 6*w13*w21*\[Gamma]12*metric[a, b] + 6*w12*w23*\[Gamma]12*metric[a, b] + 8*w13*w23*\[Gamma]12*metric[a, b] + 
 2*qq1*\[Gamma]12^2*metric[a, b] - (9*qq12*\[Gamma]12^2*metric[a, b])/2 - (7*qq13*\[Gamma]12^2*metric[a, b])/2 + 2*qq2*\[Gamma]12^2*metric[a, b] - (7*qq23*\[Gamma]12^2*metric[a, b])/2 + 
 3*qq3*\[Gamma]12^2*metric[a, b] + 4*w31^2*\[Gamma]12^2*metric[a, b] + 6*w31*w32*\[Gamma]12^2*metric[a, b] + 4*w32^2*\[Gamma]12^2*metric[a, b] + 6*w12*w31*\[Gamma]13*metric[a, b] + 
 6*w13*w31*\[Gamma]13*metric[a, b] + 8*w12*w32*\[Gamma]13*metric[a, b] + 6*w13*w32*\[Gamma]13*metric[a, b] - 8*w21*w31*\[Gamma]12*\[Gamma]13*metric[a, b] - 4*w23*w31*\[Gamma]12*\[Gamma]13*metric[a, b] - 
 4*w21*w32*\[Gamma]12*\[Gamma]13*metric[a, b] - 4*w23*w32*\[Gamma]12*\[Gamma]13*metric[a, b] + 2*qq1*\[Gamma]13^2*metric[a, b] - (7*qq12*\[Gamma]13^2*metric[a, b])/2 - (9*qq13*\[Gamma]13^2*metric[a, b])/2 + 
 3*qq2*\[Gamma]13^2*metric[a, b] - (7*qq23*\[Gamma]13^2*metric[a, b])/2 + 2*qq3*\[Gamma]13^2*metric[a, b] + 4*w21^2*\[Gamma]13^2*metric[a, b] + 6*w21*w23*\[Gamma]13^2*metric[a, b] + 
 4*w23^2*\[Gamma]13^2*metric[a, b] + 8*w21*w31*\[Gamma]23*metric[a, b] + 6*w23*w31*\[Gamma]23*metric[a, b] + 6*w21*w32*\[Gamma]23*metric[a, b] + 6*w23*w32*\[Gamma]23*metric[a, b] - 
 4*w12*w31*\[Gamma]12*\[Gamma]23*metric[a, b] - 4*w13*w31*\[Gamma]12*\[Gamma]23*metric[a, b] - 8*w12*w32*\[Gamma]12*\[Gamma]23*metric[a, b] - 4*w13*w32*\[Gamma]12*\[Gamma]23*metric[a, b] - 
 4*w12*w21*\[Gamma]13*\[Gamma]23*metric[a, b] - 4*w13*w21*\[Gamma]13*\[Gamma]23*metric[a, b] - 4*w12*w23*\[Gamma]13*\[Gamma]23*metric[a, b] - 8*w13*w23*\[Gamma]13*\[Gamma]23*metric[a, b] - 
 4*qq1*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + 6*qq12*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + 6*qq13*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - 4*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + 
 6*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - 4*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + 3*qq1*\[Gamma]23^2*metric[a, b] - (7*qq12*\[Gamma]23^2*metric[a, b])/2 - (7*qq13*\[Gamma]23^2*metric[a, b])/2 + 
 2*qq2*\[Gamma]23^2*metric[a, b] - (9*qq23*\[Gamma]23^2*metric[a, b])/2 + 2*qq3*\[Gamma]23^2*metric[a, b] + 4*w12^2*\[Gamma]23^2*metric[a, b] + 6*w12*w13*\[Gamma]23^2*metric[a, b] + 
 4*w13^2*\[Gamma]23^2*metric[a, b] - 6*q1[a]*q1[b] + 6*\[Gamma]12^2*q1[a]*q1[b] + 6*\[Gamma]13^2*q1[a]*q1[b] - 8*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q1[b] + 4*\[Gamma]23^2*q1[a]*q1[b] - (7*q1[b]*q2[a])/2 + 
 3*\[Gamma]12^2*q1[b]*q2[a] + 3*\[Gamma]13^2*q1[b]*q2[a] - 4*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[b]*q2[a] + 3*\[Gamma]23^2*q1[b]*q2[a] - (7*q1[a]*q2[b])/2 + 3*\[Gamma]12^2*q1[a]*q2[b] + 3*\[Gamma]13^2*q1[a]*q2[b] - 
 4*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q2[b] + 3*\[Gamma]23^2*q1[a]*q2[b] - 6*q2[a]*q2[b] + 6*\[Gamma]12^2*q2[a]*q2[b] + 4*\[Gamma]13^2*q2[a]*q2[b] - 8*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*q2[b] + 6*\[Gamma]23^2*q2[a]*q2[b] - 
 (7*q1[b]*q3[a])/2 + 3*\[Gamma]12^2*q1[b]*q3[a] + 3*\[Gamma]13^2*q1[b]*q3[a] - 4*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[b]*q3[a] + 3*\[Gamma]23^2*q1[b]*q3[a] - (7*q2[b]*q3[a])/2 + 3*\[Gamma]12^2*q2[b]*q3[a] + 
 3*\[Gamma]13^2*q2[b]*q3[a] - 4*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*q3[a] + 3*\[Gamma]23^2*q2[b]*q3[a] - (7*q1[a]*q3[b])/2 + 3*\[Gamma]12^2*q1[a]*q3[b] + 3*\[Gamma]13^2*q1[a]*q3[b] - 
 4*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q3[b] + 3*\[Gamma]23^2*q1[a]*q3[b] - (7*q2[a]*q3[b])/2 + 3*\[Gamma]12^2*q2[a]*q3[b] + 3*\[Gamma]13^2*q2[a]*q3[b] - 4*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*q3[b] + 
 3*\[Gamma]23^2*q2[a]*q3[b] - 6*q3[a]*q3[b] + 4*\[Gamma]12^2*q3[a]*q3[b] + 6*\[Gamma]13^2*q3[a]*q3[b] - 8*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*q3[b] + 6*\[Gamma]23^2*q3[a]*q3[b] + 4*w12*q1[b]*V1[a] + 
 4*w13*q1[b]*V1[a] - 6*w21*\[Gamma]12*q1[b]*V1[a] - 4*w23*\[Gamma]12*q1[b]*V1[a] - 6*w31*\[Gamma]13*q1[b]*V1[a] - 4*w32*\[Gamma]13*q1[b]*V1[a] + 4*w31*\[Gamma]12*\[Gamma]23*q1[b]*V1[a] + 
 4*w32*\[Gamma]12*\[Gamma]23*q1[b]*V1[a] + 4*w21*\[Gamma]13*\[Gamma]23*q1[b]*V1[a] + 4*w23*\[Gamma]13*\[Gamma]23*q1[b]*V1[a] - 2*w12*\[Gamma]23^2*q1[b]*V1[a] - 2*w13*\[Gamma]23^2*q1[b]*V1[a] + 5*w12*q2[b]*V1[a] + 
 3*w13*q2[b]*V1[a] - 2*w23*\[Gamma]12*q2[b]*V1[a] - 2*w31*\[Gamma]13*q2[b]*V1[a] - 4*w32*\[Gamma]13*q2[b]*V1[a] + 4*w32*\[Gamma]12*\[Gamma]23*q2[b]*V1[a] - 4*w12*\[Gamma]23^2*q2[b]*V1[a] - 
 2*w13*\[Gamma]23^2*q2[b]*V1[a] + 3*w12*q3[b]*V1[a] + 5*w13*q3[b]*V1[a] - 2*w21*\[Gamma]12*q3[b]*V1[a] - 4*w23*\[Gamma]12*q3[b]*V1[a] - 2*w32*\[Gamma]13*q3[b]*V1[a] + 4*w23*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] - 
 2*w12*\[Gamma]23^2*q3[b]*V1[a] - 4*w13*\[Gamma]23^2*q3[b]*V1[a] + 4*w12*q1[a]*V1[b] + 4*w13*q1[a]*V1[b] - 6*w21*\[Gamma]12*q1[a]*V1[b] - 4*w23*\[Gamma]12*q1[a]*V1[b] - 6*w31*\[Gamma]13*q1[a]*V1[b] - 
 4*w32*\[Gamma]13*q1[a]*V1[b] + 4*w31*\[Gamma]12*\[Gamma]23*q1[a]*V1[b] + 4*w32*\[Gamma]12*\[Gamma]23*q1[a]*V1[b] + 4*w21*\[Gamma]13*\[Gamma]23*q1[a]*V1[b] + 4*w23*\[Gamma]13*\[Gamma]23*q1[a]*V1[b] - 2*w12*\[Gamma]23^2*q1[a]*V1[b] - 
 2*w13*\[Gamma]23^2*q1[a]*V1[b] + 5*w12*q2[a]*V1[b] + 3*w13*q2[a]*V1[b] - 2*w23*\[Gamma]12*q2[a]*V1[b] - 2*w31*\[Gamma]13*q2[a]*V1[b] - 4*w32*\[Gamma]13*q2[a]*V1[b] + 4*w32*\[Gamma]12*\[Gamma]23*q2[a]*V1[b] - 
 4*w12*\[Gamma]23^2*q2[a]*V1[b] - 2*w13*\[Gamma]23^2*q2[a]*V1[b] + 3*w12*q3[a]*V1[b] + 5*w13*q3[a]*V1[b] - 2*w21*\[Gamma]12*q3[a]*V1[b] - 4*w23*\[Gamma]12*q3[a]*V1[b] - 2*w32*\[Gamma]13*q3[a]*V1[b] + 
 4*w23*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] - 2*w12*\[Gamma]23^2*q3[a]*V1[b] - 4*w13*\[Gamma]23^2*q3[a]*V1[b] - (7*qq12*V1[a]*V1[b])/2 - (7*qq13*V1[a]*V1[b])/2 + 2*qq2*V1[a]*V1[b] - 
 (7*qq23*V1[a]*V1[b])/2 + 2*qq3*V1[a]*V1[b] + 6*w21^2*V1[a]*V1[b] + 6*w21*w23*V1[a]*V1[b] + 4*w23^2*V1[a]*V1[b] + 6*w31^2*V1[a]*V1[b] + 6*w31*w32*V1[a]*V1[b] + 
 4*w32^2*V1[a]*V1[b] - 8*w21*w31*\[Gamma]23*V1[a]*V1[b] - 4*w23*w31*\[Gamma]23*V1[a]*V1[b] - 4*w21*w32*\[Gamma]23*V1[a]*V1[b] - 4*w23*w32*\[Gamma]23*V1[a]*V1[b] + qq12*\[Gamma]23^2*V1[a]*V1[b] + 
 qq13*\[Gamma]23^2*V1[a]*V1[b] + 3*qq23*\[Gamma]23^2*V1[a]*V1[b] + 5*w21*q1[b]*V2[a] + 3*w23*q1[b]*V2[a] - 2*w13*\[Gamma]12*q1[b]*V2[a] + 4*w31*\[Gamma]12*\[Gamma]13*q1[b]*V2[a] - 
 4*w21*\[Gamma]13^2*q1[b]*V2[a] - 2*w23*\[Gamma]13^2*q1[b]*V2[a] - 4*w31*\[Gamma]23*q1[b]*V2[a] - 2*w32*\[Gamma]23*q1[b]*V2[a] + 4*w21*q2[b]*V2[a] + 4*w23*q2[b]*V2[a] - 6*w12*\[Gamma]12*q2[b]*V2[a] - 
 4*w13*\[Gamma]12*q2[b]*V2[a] + 4*w31*\[Gamma]12*\[Gamma]13*q2[b]*V2[a] + 4*w32*\[Gamma]12*\[Gamma]13*q2[b]*V2[a] - 2*w21*\[Gamma]13^2*q2[b]*V2[a] - 2*w23*\[Gamma]13^2*q2[b]*V2[a] - 4*w31*\[Gamma]23*q2[b]*V2[a] - 
 6*w32*\[Gamma]23*q2[b]*V2[a] + 4*w12*\[Gamma]13*\[Gamma]23*q2[b]*V2[a] + 4*w13*\[Gamma]13*\[Gamma]23*q2[b]*V2[a] + 3*w21*q3[b]*V2[a] + 5*w23*q3[b]*V2[a] - 2*w12*\[Gamma]12*q3[b]*V2[a] - 
 4*w13*\[Gamma]12*q3[b]*V2[a] - 2*w21*\[Gamma]13^2*q3[b]*V2[a] - 4*w23*\[Gamma]13^2*q3[b]*V2[a] - 2*w31*\[Gamma]23*q3[b]*V2[a] + 4*w13*\[Gamma]13*\[Gamma]23*q3[b]*V2[a] - 6*w12*w21*V1[b]*V2[a] - 
 4*w13*w21*V1[b]*V2[a] - 4*w12*w23*V1[b]*V2[a] - 4*w13*w23*V1[b]*V2[a] + 3*qq12*\[Gamma]12*V1[b]*V2[a] + 3*qq13*\[Gamma]12*V1[b]*V2[a] + 3*qq23*\[Gamma]12*V1[b]*V2[a] - 
 2*qq3*\[Gamma]12*V1[b]*V2[a] - 4*w31^2*\[Gamma]12*V1[b]*V2[a] - 4*w31*w32*\[Gamma]12*V1[b]*V2[a] - 4*w32^2*\[Gamma]12*V1[b]*V2[a] + 4*w21*w31*\[Gamma]13*V1[b]*V2[a] + 4*w21*w32*\[Gamma]13*V1[b]*V2[a] + 
 4*w23*w32*\[Gamma]13*V1[b]*V2[a] + 4*w12*w31*\[Gamma]23*V1[b]*V2[a] + 4*w13*w31*\[Gamma]23*V1[b]*V2[a] + 4*w12*w32*\[Gamma]23*V1[b]*V2[a] - 2*qq12*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - 
 2*qq13*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - 2*qq23*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] + 5*w21*q1[a]*V2[b] + 3*w23*q1[a]*V2[b] - 2*w13*\[Gamma]12*q1[a]*V2[b] + 4*w31*\[Gamma]12*\[Gamma]13*q1[a]*V2[b] - 
 4*w21*\[Gamma]13^2*q1[a]*V2[b] - 2*w23*\[Gamma]13^2*q1[a]*V2[b] - 4*w31*\[Gamma]23*q1[a]*V2[b] - 2*w32*\[Gamma]23*q1[a]*V2[b] + 4*w21*q2[a]*V2[b] + 4*w23*q2[a]*V2[b] - 6*w12*\[Gamma]12*q2[a]*V2[b] - 
 4*w13*\[Gamma]12*q2[a]*V2[b] + 4*w31*\[Gamma]12*\[Gamma]13*q2[a]*V2[b] + 4*w32*\[Gamma]12*\[Gamma]13*q2[a]*V2[b] - 2*w21*\[Gamma]13^2*q2[a]*V2[b] - 2*w23*\[Gamma]13^2*q2[a]*V2[b] - 4*w31*\[Gamma]23*q2[a]*V2[b] - 
 6*w32*\[Gamma]23*q2[a]*V2[b] + 4*w12*\[Gamma]13*\[Gamma]23*q2[a]*V2[b] + 4*w13*\[Gamma]13*\[Gamma]23*q2[a]*V2[b] + 3*w21*q3[a]*V2[b] + 5*w23*q3[a]*V2[b] - 2*w12*\[Gamma]12*q3[a]*V2[b] - 
 4*w13*\[Gamma]12*q3[a]*V2[b] - 2*w21*\[Gamma]13^2*q3[a]*V2[b] - 4*w23*\[Gamma]13^2*q3[a]*V2[b] - 2*w31*\[Gamma]23*q3[a]*V2[b] + 4*w13*\[Gamma]13*\[Gamma]23*q3[a]*V2[b] - 6*w12*w21*V1[a]*V2[b] - 
 4*w13*w21*V1[a]*V2[b] - 4*w12*w23*V1[a]*V2[b] - 4*w13*w23*V1[a]*V2[b] + 3*qq12*\[Gamma]12*V1[a]*V2[b] + 3*qq13*\[Gamma]12*V1[a]*V2[b] + 3*qq23*\[Gamma]12*V1[a]*V2[b] - 
 2*qq3*\[Gamma]12*V1[a]*V2[b] - 4*w31^2*\[Gamma]12*V1[a]*V2[b] - 4*w31*w32*\[Gamma]12*V1[a]*V2[b] - 4*w32^2*\[Gamma]12*V1[a]*V2[b] + 4*w21*w31*\[Gamma]13*V1[a]*V2[b] + 4*w21*w32*\[Gamma]13*V1[a]*V2[b] + 
 4*w23*w32*\[Gamma]13*V1[a]*V2[b] + 4*w12*w31*\[Gamma]23*V1[a]*V2[b] + 4*w13*w31*\[Gamma]23*V1[a]*V2[b] + 4*w12*w32*\[Gamma]23*V1[a]*V2[b] - 2*qq12*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 
 2*qq13*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 2*qq23*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] + 2*qq1*V2[a]*V2[b] - (7*qq12*V2[a]*V2[b])/2 - (7*qq13*V2[a]*V2[b])/2 - (7*qq23*V2[a]*V2[b])/2 + 
 2*qq3*V2[a]*V2[b] + 6*w12^2*V2[a]*V2[b] + 6*w12*w13*V2[a]*V2[b] + 4*w13^2*V2[a]*V2[b] + 4*w31^2*V2[a]*V2[b] + 6*w31*w32*V2[a]*V2[b] + 6*w32^2*V2[a]*V2[b] - 
 4*w12*w31*\[Gamma]13*V2[a]*V2[b] - 4*w13*w31*\[Gamma]13*V2[a]*V2[b] - 8*w12*w32*\[Gamma]13*V2[a]*V2[b] - 4*w13*w32*\[Gamma]13*V2[a]*V2[b] + qq12*\[Gamma]13^2*V2[a]*V2[b] + 3*qq13*\[Gamma]13^2*V2[a]*V2[b] + 
 qq23*\[Gamma]13^2*V2[a]*V2[b] + 5*w31*q1[b]*V3[a] + 3*w32*q1[b]*V3[a] - 4*w31*\[Gamma]12^2*q1[b]*V3[a] - 2*w32*\[Gamma]12^2*q1[b]*V3[a] - 2*w12*\[Gamma]13*q1[b]*V3[a] + 
 4*w21*\[Gamma]12*\[Gamma]13*q1[b]*V3[a] - 4*w21*\[Gamma]23*q1[b]*V3[a] - 2*w23*\[Gamma]23*q1[b]*V3[a] + 3*w31*q2[b]*V3[a] + 5*w32*q2[b]*V3[a] - 2*w31*\[Gamma]12^2*q2[b]*V3[a] - 
 4*w32*\[Gamma]12^2*q2[b]*V3[a] - 4*w12*\[Gamma]13*q2[b]*V3[a] - 2*w13*\[Gamma]13*q2[b]*V3[a] - 2*w21*\[Gamma]23*q2[b]*V3[a] + 4*w12*\[Gamma]12*\[Gamma]23*q2[b]*V3[a] + 4*w31*q3[b]*V3[a] + 4*w32*q3[b]*V3[a] - 
 2*w31*\[Gamma]12^2*q3[b]*V3[a] - 2*w32*\[Gamma]12^2*q3[b]*V3[a] - 4*w12*\[Gamma]13*q3[b]*V3[a] - 6*w13*\[Gamma]13*q3[b]*V3[a] + 4*w21*\[Gamma]12*\[Gamma]13*q3[b]*V3[a] + 4*w23*\[Gamma]12*\[Gamma]13*q3[b]*V3[a] - 
 4*w21*\[Gamma]23*q3[b]*V3[a] - 6*w23*\[Gamma]23*q3[b]*V3[a] + 4*w12*\[Gamma]12*\[Gamma]23*q3[b]*V3[a] + 4*w13*\[Gamma]12*\[Gamma]23*q3[b]*V3[a] - 4*w12*w31*V1[b]*V3[a] - 6*w13*w31*V1[b]*V3[a] - 
 4*w12*w32*V1[b]*V3[a] - 4*w13*w32*V1[b]*V3[a] + 4*w21*w31*\[Gamma]12*V1[b]*V3[a] + 4*w23*w31*\[Gamma]12*V1[b]*V3[a] + 4*w23*w32*\[Gamma]12*V1[b]*V3[a] + 3*qq12*\[Gamma]13*V1[b]*V3[a] + 
 3*qq13*\[Gamma]13*V1[b]*V3[a] - 2*qq2*\[Gamma]13*V1[b]*V3[a] + 3*qq23*\[Gamma]13*V1[b]*V3[a] - 4*w21^2*\[Gamma]13*V1[b]*V3[a] - 4*w21*w23*\[Gamma]13*V1[b]*V3[a] - 4*w23^2*\[Gamma]13*V1[b]*V3[a] + 
 4*w12*w21*\[Gamma]23*V1[b]*V3[a] + 4*w13*w21*\[Gamma]23*V1[b]*V3[a] + 4*w13*w23*\[Gamma]23*V1[b]*V3[a] - 2*qq12*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 2*qq13*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 
 2*qq23*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 4*w21*w31*V2[b]*V3[a] - 4*w23*w31*V2[b]*V3[a] - 4*w21*w32*V2[b]*V3[a] - 6*w23*w32*V2[b]*V3[a] + 4*w13*w31*\[Gamma]12*V2[b]*V3[a] + 
 4*w12*w32*\[Gamma]12*V2[b]*V3[a] + 4*w13*w32*\[Gamma]12*V2[b]*V3[a] + 4*w12*w21*\[Gamma]13*V2[b]*V3[a] + 4*w12*w23*\[Gamma]13*V2[b]*V3[a] + 4*w13*w23*\[Gamma]13*V2[b]*V3[a] - 
 2*qq12*\[Gamma]12*\[Gamma]13*V2[b]*V3[a] - 2*qq13*\[Gamma]12*\[Gamma]13*V2[b]*V3[a] - 2*qq23*\[Gamma]12*\[Gamma]13*V2[b]*V3[a] - 2*qq1*\[Gamma]23*V2[b]*V3[a] + 3*qq12*\[Gamma]23*V2[b]*V3[a] + 3*qq13*\[Gamma]23*V2[b]*V3[a] + 
 3*qq23*\[Gamma]23*V2[b]*V3[a] - 4*w12^2*\[Gamma]23*V2[b]*V3[a] - 4*w12*w13*\[Gamma]23*V2[b]*V3[a] - 4*w13^2*\[Gamma]23*V2[b]*V3[a] + 5*w31*q1[a]*V3[b] + 3*w32*q1[a]*V3[b] - 
 4*w31*\[Gamma]12^2*q1[a]*V3[b] - 2*w32*\[Gamma]12^2*q1[a]*V3[b] - 2*w12*\[Gamma]13*q1[a]*V3[b] + 4*w21*\[Gamma]12*\[Gamma]13*q1[a]*V3[b] - 4*w21*\[Gamma]23*q1[a]*V3[b] - 2*w23*\[Gamma]23*q1[a]*V3[b] + 
 3*w31*q2[a]*V3[b] + 5*w32*q2[a]*V3[b] - 2*w31*\[Gamma]12^2*q2[a]*V3[b] - 4*w32*\[Gamma]12^2*q2[a]*V3[b] - 4*w12*\[Gamma]13*q2[a]*V3[b] - 2*w13*\[Gamma]13*q2[a]*V3[b] - 2*w21*\[Gamma]23*q2[a]*V3[b] + 
 4*w12*\[Gamma]12*\[Gamma]23*q2[a]*V3[b] + 4*w31*q3[a]*V3[b] + 4*w32*q3[a]*V3[b] - 2*w31*\[Gamma]12^2*q3[a]*V3[b] - 2*w32*\[Gamma]12^2*q3[a]*V3[b] - 4*w12*\[Gamma]13*q3[a]*V3[b] - 
 6*w13*\[Gamma]13*q3[a]*V3[b] + 4*w21*\[Gamma]12*\[Gamma]13*q3[a]*V3[b] + 4*w23*\[Gamma]12*\[Gamma]13*q3[a]*V3[b] - 4*w21*\[Gamma]23*q3[a]*V3[b] - 6*w23*\[Gamma]23*q3[a]*V3[b] + 4*w12*\[Gamma]12*\[Gamma]23*q3[a]*V3[b] + 
 4*w13*\[Gamma]12*\[Gamma]23*q3[a]*V3[b] - 4*w12*w31*V1[a]*V3[b] - 6*w13*w31*V1[a]*V3[b] - 4*w12*w32*V1[a]*V3[b] - 4*w13*w32*V1[a]*V3[b] + 4*w21*w31*\[Gamma]12*V1[a]*V3[b] + 
 4*w23*w31*\[Gamma]12*V1[a]*V3[b] + 4*w23*w32*\[Gamma]12*V1[a]*V3[b] + 3*qq12*\[Gamma]13*V1[a]*V3[b] + 3*qq13*\[Gamma]13*V1[a]*V3[b] - 2*qq2*\[Gamma]13*V1[a]*V3[b] + 3*qq23*\[Gamma]13*V1[a]*V3[b] - 
 4*w21^2*\[Gamma]13*V1[a]*V3[b] - 4*w21*w23*\[Gamma]13*V1[a]*V3[b] - 4*w23^2*\[Gamma]13*V1[a]*V3[b] + 4*w12*w21*\[Gamma]23*V1[a]*V3[b] + 4*w13*w21*\[Gamma]23*V1[a]*V3[b] + 4*w13*w23*\[Gamma]23*V1[a]*V3[b] - 
 2*qq12*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 2*qq13*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 2*qq23*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 4*w21*w31*V2[a]*V3[b] - 4*w23*w31*V2[a]*V3[b] - 4*w21*w32*V2[a]*V3[b] - 
 6*w23*w32*V2[a]*V3[b] + 4*w13*w31*\[Gamma]12*V2[a]*V3[b] + 4*w12*w32*\[Gamma]12*V2[a]*V3[b] + 4*w13*w32*\[Gamma]12*V2[a]*V3[b] + 4*w12*w21*\[Gamma]13*V2[a]*V3[b] + 4*w12*w23*\[Gamma]13*V2[a]*V3[b] + 
 4*w13*w23*\[Gamma]13*V2[a]*V3[b] - 2*qq12*\[Gamma]12*\[Gamma]13*V2[a]*V3[b] - 2*qq13*\[Gamma]12*\[Gamma]13*V2[a]*V3[b] - 2*qq23*\[Gamma]12*\[Gamma]13*V2[a]*V3[b] - 2*qq1*\[Gamma]23*V2[a]*V3[b] + 3*qq12*\[Gamma]23*V2[a]*V3[b] + 
 3*qq13*\[Gamma]23*V2[a]*V3[b] + 3*qq23*\[Gamma]23*V2[a]*V3[b] - 4*w12^2*\[Gamma]23*V2[a]*V3[b] - 4*w12*w13*\[Gamma]23*V2[a]*V3[b] - 4*w13^2*\[Gamma]23*V2[a]*V3[b] + 2*qq1*V3[a]*V3[b] - 
 (7*qq12*V3[a]*V3[b])/2 - (7*qq13*V3[a]*V3[b])/2 + 2*qq2*V3[a]*V3[b] - (7*qq23*V3[a]*V3[b])/2 + 4*w12^2*V3[a]*V3[b] + 6*w12*w13*V3[a]*V3[b] + 6*w13^2*V3[a]*V3[b] + 
 4*w21^2*V3[a]*V3[b] + 6*w21*w23*V3[a]*V3[b] + 6*w23^2*V3[a]*V3[b] - 4*w12*w21*\[Gamma]12*V3[a]*V3[b] - 4*w13*w21*\[Gamma]12*V3[a]*V3[b] - 4*w12*w23*\[Gamma]12*V3[a]*V3[b] - 
 8*w13*w23*\[Gamma]12*V3[a]*V3[b] + 3*qq12*\[Gamma]12^2*V3[a]*V3[b] + qq13*\[Gamma]12^2*V3[a]*V3[b] + qq23*\[Gamma]12^2*V3[a]*V3[b]


(* ::Subsection::Closed:: *)
(*Diagram 2*)


n[2][a_,b_] := (3*qq1^2*metric[a, b])/4 - (3*qq1*qq12*metric[a, b])/4 + (qq12^2*metric[a, b])/4 - (3*qq1*qq13*metric[a, b])/4 + (qq12*qq13*metric[a, b])/4 + (qq13^2*metric[a, b])/4 + 
 (7*qq1*qq2*metric[a, b])/4 - (3*qq12*qq2*metric[a, b])/2 - (7*qq13*qq2*metric[a, b])/4 + (7*qq2^2*metric[a, b])/4 + (qq1*qq23*metric[a, b])/2 - 
 (3*qq12*qq23*metric[a, b])/2 - (3*qq13*qq23*metric[a, b])/2 - (qq2*qq23*metric[a, b])/2 - (5*qq23^2*metric[a, b])/2 + (7*qq1*qq3*metric[a, b])/4 - 
 (7*qq12*qq3*metric[a, b])/4 - (3*qq13*qq3*metric[a, b])/2 + (9*qq2*qq3*metric[a, b])/4 - (qq23*qq3*metric[a, b])/2 + (7*qq3^2*metric[a, b])/4 + (qq1*w12^2*metric[a, b])/2 + 
 (qq12*w12^2*metric[a, b])/2 + qq13*w12^2*metric[a, b] + (qq2*w12^2*metric[a, b])/2 + 3*qq23*w12^2*metric[a, b] + 2*qq3*w12^2*metric[a, b] + 2*qq1*w12*w13*metric[a, b] + 
 4*qq2*w12*w13*metric[a, b] + 4*qq23*w12*w13*metric[a, b] + 4*qq3*w12*w13*metric[a, b] + (qq1*w13^2*metric[a, b])/2 + qq12*w13^2*metric[a, b] + (qq13*w13^2*metric[a, b])/2 + 
 2*qq2*w13^2*metric[a, b] + 3*qq23*w13^2*metric[a, b] + (qq3*w13^2*metric[a, b])/2 + qq2*w21^2*metric[a, b] + qq23*w21^2*metric[a, b] + 2*qq1*w21*w23*metric[a, b] - 
 qq12*w21*w23*metric[a, b] - qq13*w21*w23*metric[a, b] + 3*qq2*w21*w23*metric[a, b] + qq3*w21*w23*metric[a, b] + 2*w12^2*w21*w23*metric[a, b] + 
 4*w12*w13*w21*w23*metric[a, b] + 2*w13^2*w21*w23*metric[a, b] - qq1*w23^2*metric[a, b] + (5*qq12*w23^2*metric[a, b])/2 + (5*qq13*w23^2*metric[a, b])/2 - 
 (qq2*w23^2*metric[a, b])/2 + 4*qq23*w23^2*metric[a, b] - (5*qq3*w23^2*metric[a, b])/2 - 2*w12^2*w23^2*metric[a, b] - 4*w12*w13*w23^2*metric[a, b] - 
 2*w13^2*w23^2*metric[a, b] + qq23*w31^2*metric[a, b] + qq3*w31^2*metric[a, b] - 2*w23^2*w31^2*metric[a, b] + 2*qq1*w31*w32*metric[a, b] - qq12*w31*w32*metric[a, b] - 
 qq13*w31*w32*metric[a, b] + qq2*w31*w32*metric[a, b] + 3*qq3*w31*w32*metric[a, b] + 2*w12^2*w31*w32*metric[a, b] + 4*w12*w13*w31*w32*metric[a, b] + 
 2*w13^2*w31*w32*metric[a, b] + 4*w21*w23*w31*w32*metric[a, b] - qq1*w32^2*metric[a, b] + (5*qq12*w32^2*metric[a, b])/2 + (5*qq13*w32^2*metric[a, b])/2 - 
 (5*qq2*w32^2*metric[a, b])/2 + 4*qq23*w32^2*metric[a, b] - (qq3*w32^2*metric[a, b])/2 - 2*w12^2*w32^2*metric[a, b] - 4*w12*w13*w32^2*metric[a, b] - 
 2*w13^2*w32^2*metric[a, b] - 2*w21^2*w32^2*metric[a, b] - 2*qq2*w12*w21*\[Gamma]12*metric[a, b] - 2*qq23*w12*w21*\[Gamma]12*metric[a, b] - 2*qq2*w13*w21*\[Gamma]12*metric[a, b] - 
 2*qq23*w13*w21*\[Gamma]12*metric[a, b] - 2*qq12*w12*w23*\[Gamma]12*metric[a, b] - 2*qq13*w12*w23*\[Gamma]12*metric[a, b] - 2*qq2*w12*w23*\[Gamma]12*metric[a, b] - 
 4*qq23*w12*w23*\[Gamma]12*metric[a, b] + 2*qq3*w12*w23*\[Gamma]12*metric[a, b] - 2*qq12*w13*w23*\[Gamma]12*metric[a, b] - 2*qq13*w13*w23*\[Gamma]12*metric[a, b] - 2*qq2*w13*w23*\[Gamma]12*metric[a, b] - 
 4*qq23*w13*w23*\[Gamma]12*metric[a, b] + 2*qq3*w13*w23*\[Gamma]12*metric[a, b] - 4*w12*w23*w31*w32*\[Gamma]12*metric[a, b] - 4*w13*w23*w31*w32*\[Gamma]12*metric[a, b] + 
 4*w12*w21*w32^2*\[Gamma]12*metric[a, b] + 4*w13*w21*w32^2*\[Gamma]12*metric[a, b] - qq1*qq2*\[Gamma]12^2*metric[a, b] + (3*qq12*qq2*\[Gamma]12^2*metric[a, b])/2 + 
 (3*qq13*qq2*\[Gamma]12^2*metric[a, b])/2 - (3*qq2^2*\[Gamma]12^2*metric[a, b])/2 - qq1*qq23*\[Gamma]12^2*metric[a, b] + (3*qq12*qq23*\[Gamma]12^2*metric[a, b])/2 + 
 (3*qq13*qq23*\[Gamma]12^2*metric[a, b])/2 + (qq2*qq23*\[Gamma]12^2*metric[a, b])/2 + 2*qq23^2*\[Gamma]12^2*metric[a, b] - (3*qq2*qq3*\[Gamma]12^2*metric[a, b])/2 - 
 (3*qq23*qq3*\[Gamma]12^2*metric[a, b])/2 + 2*qq1*w32^2*\[Gamma]12^2*metric[a, b] - 3*qq12*w32^2*\[Gamma]12^2*metric[a, b] - 3*qq13*w32^2*\[Gamma]12^2*metric[a, b] + 
 3*qq2*w32^2*\[Gamma]12^2*metric[a, b] - 4*qq23*w32^2*\[Gamma]12^2*metric[a, b] + 3*qq3*w32^2*\[Gamma]12^2*metric[a, b] - 2*qq23*w12*w31*\[Gamma]13*metric[a, b] - 2*qq3*w12*w31*\[Gamma]13*metric[a, b] - 
 2*qq23*w13*w31*\[Gamma]13*metric[a, b] - 2*qq3*w13*w31*\[Gamma]13*metric[a, b] + 4*w12*w23^2*w31*\[Gamma]13*metric[a, b] + 4*w13*w23^2*w31*\[Gamma]13*metric[a, b] - 
 2*qq12*w12*w32*\[Gamma]13*metric[a, b] - 2*qq13*w12*w32*\[Gamma]13*metric[a, b] + 2*qq2*w12*w32*\[Gamma]13*metric[a, b] - 4*qq23*w12*w32*\[Gamma]13*metric[a, b] - 2*qq3*w12*w32*\[Gamma]13*metric[a, b] - 
 2*qq12*w13*w32*\[Gamma]13*metric[a, b] - 2*qq13*w13*w32*\[Gamma]13*metric[a, b] + 2*qq2*w13*w32*\[Gamma]13*metric[a, b] - 4*qq23*w13*w32*\[Gamma]13*metric[a, b] - 2*qq3*w13*w32*\[Gamma]13*metric[a, b] - 
 4*w12*w21*w23*w32*\[Gamma]13*metric[a, b] - 4*w13*w21*w23*w32*\[Gamma]13*metric[a, b] - 4*qq1*w23*w32*\[Gamma]12*\[Gamma]13*metric[a, b] + 6*qq12*w23*w32*\[Gamma]12*\[Gamma]13*metric[a, b] + 
 6*qq13*w23*w32*\[Gamma]12*\[Gamma]13*metric[a, b] - 6*qq2*w23*w32*\[Gamma]12*\[Gamma]13*metric[a, b] + 8*qq23*w23*w32*\[Gamma]12*\[Gamma]13*metric[a, b] - 6*qq3*w23*w32*\[Gamma]12*\[Gamma]13*metric[a, b] - 
 qq1*qq23*\[Gamma]13^2*metric[a, b] + (3*qq12*qq23*\[Gamma]13^2*metric[a, b])/2 + (3*qq13*qq23*\[Gamma]13^2*metric[a, b])/2 - (3*qq2*qq23*\[Gamma]13^2*metric[a, b])/2 + 
 2*qq23^2*\[Gamma]13^2*metric[a, b] - qq1*qq3*\[Gamma]13^2*metric[a, b] + (3*qq12*qq3*\[Gamma]13^2*metric[a, b])/2 + (3*qq13*qq3*\[Gamma]13^2*metric[a, b])/2 - (3*qq2*qq3*\[Gamma]13^2*metric[a, b])/2 + 
 (qq23*qq3*\[Gamma]13^2*metric[a, b])/2 - (3*qq3^2*\[Gamma]13^2*metric[a, b])/2 + 2*qq1*w23^2*\[Gamma]13^2*metric[a, b] - 3*qq12*w23^2*\[Gamma]13^2*metric[a, b] - 3*qq13*w23^2*\[Gamma]13^2*metric[a, b] + 
 3*qq2*w23^2*\[Gamma]13^2*metric[a, b] - 4*qq23*w23^2*\[Gamma]13^2*metric[a, b] + 3*qq3*w23^2*\[Gamma]13^2*metric[a, b] - 2*qq2*w21*w31*\[Gamma]23*metric[a, b] - 2*qq23*w21*w31*\[Gamma]23*metric[a, b] - 
 2*qq3*w21*w31*\[Gamma]23*metric[a, b] - 2*qq1*w23*w31*\[Gamma]23*metric[a, b] + 2*qq13*w23*w31*\[Gamma]23*metric[a, b] - 4*qq2*w23*w31*\[Gamma]23*metric[a, b] - 2*qq3*w23*w31*\[Gamma]23*metric[a, b] - 
 4*w12*w13*w23*w31*\[Gamma]23*metric[a, b] - 4*w13^2*w23*w31*\[Gamma]23*metric[a, b] - 2*qq1*w21*w32*\[Gamma]23*metric[a, b] + 2*qq12*w21*w32*\[Gamma]23*metric[a, b] - 
 2*qq2*w21*w32*\[Gamma]23*metric[a, b] - 4*qq3*w21*w32*\[Gamma]23*metric[a, b] - 4*w12^2*w21*w32*\[Gamma]23*metric[a, b] - 4*w12*w13*w21*w32*\[Gamma]23*metric[a, b] - 
 2*qq12*w23*w32*\[Gamma]23*metric[a, b] - 2*qq13*w23*w32*\[Gamma]23*metric[a, b] - 2*qq2*w23*w32*\[Gamma]23*metric[a, b] - 4*qq23*w23*w32*\[Gamma]23*metric[a, b] - 2*qq3*w23*w32*\[Gamma]23*metric[a, b] + 
 2*qq2*w12*w31*\[Gamma]12*\[Gamma]23*metric[a, b] + 2*qq23*w12*w31*\[Gamma]12*\[Gamma]23*metric[a, b] + 2*qq3*w12*w31*\[Gamma]12*\[Gamma]23*metric[a, b] + 2*qq2*w13*w31*\[Gamma]12*\[Gamma]23*metric[a, b] + 
 2*qq23*w13*w31*\[Gamma]12*\[Gamma]23*metric[a, b] + 2*qq3*w13*w31*\[Gamma]12*\[Gamma]23*metric[a, b] - 2*qq1*w12*w32*\[Gamma]12*\[Gamma]23*metric[a, b] + 4*qq12*w12*w32*\[Gamma]12*\[Gamma]23*metric[a, b] + 
 6*qq13*w12*w32*\[Gamma]12*\[Gamma]23*metric[a, b] - 4*qq2*w12*w32*\[Gamma]12*\[Gamma]23*metric[a, b] + 8*qq23*w12*w32*\[Gamma]12*\[Gamma]23*metric[a, b] + 2*qq3*w12*w32*\[Gamma]12*\[Gamma]23*metric[a, b] + 
 2*qq1*w13*w32*\[Gamma]12*\[Gamma]23*metric[a, b] - 2*qq12*w13*w32*\[Gamma]12*\[Gamma]23*metric[a, b] + 2*qq2*w13*w32*\[Gamma]12*\[Gamma]23*metric[a, b] + 8*qq3*w13*w32*\[Gamma]12*\[Gamma]23*metric[a, b] + 
 2*qq2*w12*w21*\[Gamma]13*\[Gamma]23*metric[a, b] + 2*qq23*w12*w21*\[Gamma]13*\[Gamma]23*metric[a, b] + 2*qq3*w12*w21*\[Gamma]13*\[Gamma]23*metric[a, b] + 2*qq2*w13*w21*\[Gamma]13*\[Gamma]23*metric[a, b] + 
 2*qq23*w13*w21*\[Gamma]13*\[Gamma]23*metric[a, b] + 2*qq3*w13*w21*\[Gamma]13*\[Gamma]23*metric[a, b] + 2*qq1*w12*w23*\[Gamma]13*\[Gamma]23*metric[a, b] - 2*qq13*w12*w23*\[Gamma]13*\[Gamma]23*metric[a, b] + 
 8*qq2*w12*w23*\[Gamma]13*\[Gamma]23*metric[a, b] + 2*qq3*w12*w23*\[Gamma]13*\[Gamma]23*metric[a, b] - 2*qq1*w13*w23*\[Gamma]13*\[Gamma]23*metric[a, b] + 6*qq12*w13*w23*\[Gamma]13*\[Gamma]23*metric[a, b] + 
 4*qq13*w13*w23*\[Gamma]13*\[Gamma]23*metric[a, b] + 2*qq2*w13*w23*\[Gamma]13*\[Gamma]23*metric[a, b] + 8*qq23*w13*w23*\[Gamma]13*\[Gamma]23*metric[a, b] - 4*qq3*w13*w23*\[Gamma]13*\[Gamma]23*metric[a, b] + 
 2*qq1*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - 3*qq12*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - 3*qq13*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + 3*qq2^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + 
 2*qq1*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - 3*qq12*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - 3*qq13*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - qq2*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - 
 4*qq23^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + 2*qq1*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - 3*qq12*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - 3*qq13*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + 
 6*qq2*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - qq23*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + 3*qq3^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - (3*qq1^2*\[Gamma]23^2*metric[a, b])/2 + 
 (3*qq1*qq12*\[Gamma]23^2*metric[a, b])/2 - (qq12^2*\[Gamma]23^2*metric[a, b])/2 + (3*qq1*qq13*\[Gamma]23^2*metric[a, b])/2 - (qq12*qq13*\[Gamma]23^2*metric[a, b])/2 - 
 (qq13^2*\[Gamma]23^2*metric[a, b])/2 - (7*qq1*qq2*\[Gamma]23^2*metric[a, b])/2 + 3*qq12*qq2*\[Gamma]23^2*metric[a, b] + (7*qq13*qq2*\[Gamma]23^2*metric[a, b])/2 - (7*qq2^2*\[Gamma]23^2*metric[a, b])/2 + 
 (3*qq12*qq23*\[Gamma]23^2*metric[a, b])/2 + (3*qq13*qq23*\[Gamma]23^2*metric[a, b])/2 + (5*qq2*qq23*\[Gamma]23^2*metric[a, b])/2 + 3*qq23^2*\[Gamma]23^2*metric[a, b] - 
 (7*qq1*qq3*\[Gamma]23^2*metric[a, b])/2 + (7*qq12*qq3*\[Gamma]23^2*metric[a, b])/2 + 3*qq13*qq3*\[Gamma]23^2*metric[a, b] - (9*qq2*qq3*\[Gamma]23^2*metric[a, b])/2 + 
 (5*qq23*qq3*\[Gamma]23^2*metric[a, b])/2 - (7*qq3^2*\[Gamma]23^2*metric[a, b])/2 - qq1*w12^2*\[Gamma]23^2*metric[a, b] - qq12*w12^2*\[Gamma]23^2*metric[a, b] - 2*qq13*w12^2*\[Gamma]23^2*metric[a, b] - 
 qq2*w12^2*\[Gamma]23^2*metric[a, b] - 4*qq23*w12^2*\[Gamma]23^2*metric[a, b] - 4*qq3*w12^2*\[Gamma]23^2*metric[a, b] - 4*qq1*w12*w13*\[Gamma]23^2*metric[a, b] - 8*qq2*w12*w13*\[Gamma]23^2*metric[a, b] - 
 4*qq23*w12*w13*\[Gamma]23^2*metric[a, b] - 8*qq3*w12*w13*\[Gamma]23^2*metric[a, b] - qq1*w13^2*\[Gamma]23^2*metric[a, b] - 2*qq12*w13^2*\[Gamma]23^2*metric[a, b] - qq13*w13^2*\[Gamma]23^2*metric[a, b] - 
 4*qq2*w13^2*\[Gamma]23^2*metric[a, b] - 4*qq23*w13^2*\[Gamma]23^2*metric[a, b] - qq3*w13^2*\[Gamma]23^2*metric[a, b] + (3*qq2*q1[a]*q1[b])/2 + (5*qq23*q1[a]*q1[b])/2 + 
 (3*qq3*q1[a]*q1[b])/2 - 2*w12^2*q1[a]*q1[b] - 2*w12*w13*q1[a]*q1[b] - 2*w13^2*q1[a]*q1[b] - 4*w23^2*q1[a]*q1[b] - 4*w32^2*q1[a]*q1[b] + 4*w12*w23*\[Gamma]12*q1[a]*q1[b] + 
 4*w13*w23*\[Gamma]12*q1[a]*q1[b] - 2*qq2*\[Gamma]12^2*q1[a]*q1[b] - 2*qq23*\[Gamma]12^2*q1[a]*q1[b] + 4*w32^2*\[Gamma]12^2*q1[a]*q1[b] + 4*w12*w32*\[Gamma]13*q1[a]*q1[b] + 4*w13*w32*\[Gamma]13*q1[a]*q1[b] - 
 8*w23*w32*\[Gamma]12*\[Gamma]13*q1[a]*q1[b] - 2*qq23*\[Gamma]13^2*q1[a]*q1[b] - 2*qq3*\[Gamma]13^2*q1[a]*q1[b] + 4*w23^2*\[Gamma]13^2*q1[a]*q1[b] + 4*w23*w32*\[Gamma]23*q1[a]*q1[b] - 
 8*w12*w32*\[Gamma]12*\[Gamma]23*q1[a]*q1[b] - 8*w13*w23*\[Gamma]13*\[Gamma]23*q1[a]*q1[b] + 4*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q1[b] + 4*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q1[b] + 
 4*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q1[b] - 3*qq2*\[Gamma]23^2*q1[a]*q1[b] - 3*qq23*\[Gamma]23^2*q1[a]*q1[b] - 3*qq3*\[Gamma]23^2*q1[a]*q1[b] + 4*w12^2*\[Gamma]23^2*q1[a]*q1[b] + 
 4*w12*w13*\[Gamma]23^2*q1[a]*q1[b] + 4*w13^2*\[Gamma]23^2*q1[a]*q1[b] + (3*qq1*q1[b]*q2[a])/4 - (qq12*q1[b]*q2[a])/2 - (qq13*q1[b]*q2[a])/4 + (5*qq2*q1[b]*q2[a])/4 + 
 (5*qq23*q1[b]*q2[a])/4 + (3*qq3*q1[b]*q2[a])/2 - w12^2*q1[b]*q2[a] - w12*w13*q1[b]*q2[a] - w13^2*q1[b]*q2[a] + w21*w23*q1[b]*q2[a] - 2*w23^2*q1[b]*q2[a] + 
 w31*w32*q1[b]*q2[a] - 2*w32^2*q1[b]*q2[a] + 2*w12*w23*\[Gamma]12*q1[b]*q2[a] + 2*w13*w23*\[Gamma]12*q1[b]*q2[a] - qq2*\[Gamma]12^2*q1[b]*q2[a] - qq23*\[Gamma]12^2*q1[b]*q2[a] + 
 2*w32^2*\[Gamma]12^2*q1[b]*q2[a] + 2*w12*w32*\[Gamma]13*q1[b]*q2[a] + 2*w13*w32*\[Gamma]13*q1[b]*q2[a] - 4*w23*w32*\[Gamma]12*\[Gamma]13*q1[b]*q2[a] - qq23*\[Gamma]13^2*q1[b]*q2[a] - qq3*\[Gamma]13^2*q1[b]*q2[a] + 
 2*w23^2*\[Gamma]13^2*q1[b]*q2[a] - 2*w21*w32*\[Gamma]23*q1[b]*q2[a] + 2*w23*w32*\[Gamma]23*q1[b]*q2[a] - 4*w12*w32*\[Gamma]12*\[Gamma]23*q1[b]*q2[a] - 4*w13*w23*\[Gamma]13*\[Gamma]23*q1[b]*q2[a] + 
 2*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[b]*q2[a] + 2*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[b]*q2[a] + 2*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[b]*q2[a] - (3*qq1*\[Gamma]23^2*q1[b]*q2[a])/2 + qq12*\[Gamma]23^2*q1[b]*q2[a] + 
 (qq13*\[Gamma]23^2*q1[b]*q2[a])/2 - (5*qq2*\[Gamma]23^2*q1[b]*q2[a])/2 - (3*qq23*\[Gamma]23^2*q1[b]*q2[a])/2 - 3*qq3*\[Gamma]23^2*q1[b]*q2[a] + 2*w12^2*\[Gamma]23^2*q1[b]*q2[a] + 
 2*w12*w13*\[Gamma]23^2*q1[b]*q2[a] + 2*w13^2*\[Gamma]23^2*q1[b]*q2[a] + (3*qq1*q1[a]*q2[b])/4 - (qq12*q1[a]*q2[b])/2 - (qq13*q1[a]*q2[b])/4 + (5*qq2*q1[a]*q2[b])/4 + 
 (5*qq23*q1[a]*q2[b])/4 + (3*qq3*q1[a]*q2[b])/2 - w12^2*q1[a]*q2[b] - w12*w13*q1[a]*q2[b] - w13^2*q1[a]*q2[b] + w21*w23*q1[a]*q2[b] - 2*w23^2*q1[a]*q2[b] + 
 w31*w32*q1[a]*q2[b] - 2*w32^2*q1[a]*q2[b] + 2*w12*w23*\[Gamma]12*q1[a]*q2[b] + 2*w13*w23*\[Gamma]12*q1[a]*q2[b] - qq2*\[Gamma]12^2*q1[a]*q2[b] - qq23*\[Gamma]12^2*q1[a]*q2[b] + 
 2*w32^2*\[Gamma]12^2*q1[a]*q2[b] + 2*w12*w32*\[Gamma]13*q1[a]*q2[b] + 2*w13*w32*\[Gamma]13*q1[a]*q2[b] - 4*w23*w32*\[Gamma]12*\[Gamma]13*q1[a]*q2[b] - qq23*\[Gamma]13^2*q1[a]*q2[b] - qq3*\[Gamma]13^2*q1[a]*q2[b] + 
 2*w23^2*\[Gamma]13^2*q1[a]*q2[b] - 2*w21*w32*\[Gamma]23*q1[a]*q2[b] + 2*w23*w32*\[Gamma]23*q1[a]*q2[b] - 4*w12*w32*\[Gamma]12*\[Gamma]23*q1[a]*q2[b] - 4*w13*w23*\[Gamma]13*\[Gamma]23*q1[a]*q2[b] + 
 2*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q2[b] + 2*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q2[b] + 2*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q2[b] - (3*qq1*\[Gamma]23^2*q1[a]*q2[b])/2 + qq12*\[Gamma]23^2*q1[a]*q2[b] + 
 (qq13*\[Gamma]23^2*q1[a]*q2[b])/2 - (5*qq2*\[Gamma]23^2*q1[a]*q2[b])/2 - (3*qq23*\[Gamma]23^2*q1[a]*q2[b])/2 - 3*qq3*\[Gamma]23^2*q1[a]*q2[b] + 2*w12^2*\[Gamma]23^2*q1[a]*q2[b] + 
 2*w12*w13*\[Gamma]23^2*q1[a]*q2[b] + 2*w13^2*\[Gamma]23^2*q1[a]*q2[b] + (qq1*q2[a]*q2[b])/2 + (qq13*q2[a]*q2[b])/2 + qq2*q2[a]*q2[b] + 3*qq23*q2[a]*q2[b] + (5*qq3*q2[a]*q2[b])/2 - 
 2*w13^2*q2[a]*q2[b] + 2*w21*w23*q2[a]*q2[b] - 2*w23^2*q2[a]*q2[b] + 2*w31*w32*q2[a]*q2[b] - 2*w32^2*q2[a]*q2[b] - 2*qq2*\[Gamma]12^2*q2[a]*q2[b] - 2*qq23*\[Gamma]12^2*q2[a]*q2[b] + 
 4*w32^2*\[Gamma]12^2*q2[a]*q2[b] - 8*w23*w32*\[Gamma]12*\[Gamma]13*q2[a]*q2[b] - 2*qq23*\[Gamma]13^2*q2[a]*q2[b] - 2*qq3*\[Gamma]13^2*q2[a]*q2[b] + 4*w23^2*\[Gamma]13^2*q2[a]*q2[b] - 
 4*w21*w32*\[Gamma]23*q2[a]*q2[b] + 8*w13*w32*\[Gamma]12*\[Gamma]23*q2[a]*q2[b] - 8*w13*w23*\[Gamma]13*\[Gamma]23*q2[a]*q2[b] + 4*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*q2[b] + 4*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*q2[b] + 
 4*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*q2[b] - qq1*\[Gamma]23^2*q2[a]*q2[b] - qq13*\[Gamma]23^2*q2[a]*q2[b] - 2*qq2*\[Gamma]23^2*q2[a]*q2[b] - 4*qq23*\[Gamma]23^2*q2[a]*q2[b] - 5*qq3*\[Gamma]23^2*q2[a]*q2[b] + 
 4*w13^2*\[Gamma]23^2*q2[a]*q2[b] + (3*qq1*q1[b]*q3[a])/4 - (qq12*q1[b]*q3[a])/4 - (qq13*q1[b]*q3[a])/2 + (3*qq2*q1[b]*q3[a])/2 + (5*qq23*q1[b]*q3[a])/4 + (5*qq3*q1[b]*q3[a])/4 - 
 w12^2*q1[b]*q3[a] - w12*w13*q1[b]*q3[a] - w13^2*q1[b]*q3[a] + w21*w23*q1[b]*q3[a] - 2*w23^2*q1[b]*q3[a] + w31*w32*q1[b]*q3[a] - 2*w32^2*q1[b]*q3[a] + 
 2*w12*w23*\[Gamma]12*q1[b]*q3[a] + 2*w13*w23*\[Gamma]12*q1[b]*q3[a] - qq2*\[Gamma]12^2*q1[b]*q3[a] - qq23*\[Gamma]12^2*q1[b]*q3[a] + 2*w32^2*\[Gamma]12^2*q1[b]*q3[a] + 2*w12*w32*\[Gamma]13*q1[b]*q3[a] + 
 2*w13*w32*\[Gamma]13*q1[b]*q3[a] - 4*w23*w32*\[Gamma]12*\[Gamma]13*q1[b]*q3[a] - qq23*\[Gamma]13^2*q1[b]*q3[a] - qq3*\[Gamma]13^2*q1[b]*q3[a] + 2*w23^2*\[Gamma]13^2*q1[b]*q3[a] - 2*w23*w31*\[Gamma]23*q1[b]*q3[a] + 
 2*w23*w32*\[Gamma]23*q1[b]*q3[a] - 4*w12*w32*\[Gamma]12*\[Gamma]23*q1[b]*q3[a] - 4*w13*w23*\[Gamma]13*\[Gamma]23*q1[b]*q3[a] + 2*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[b]*q3[a] + 2*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[b]*q3[a] + 
 2*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[b]*q3[a] - (3*qq1*\[Gamma]23^2*q1[b]*q3[a])/2 + (qq12*\[Gamma]23^2*q1[b]*q3[a])/2 + qq13*\[Gamma]23^2*q1[b]*q3[a] - 3*qq2*\[Gamma]23^2*q1[b]*q3[a] - 
 (3*qq23*\[Gamma]23^2*q1[b]*q3[a])/2 - (5*qq3*\[Gamma]23^2*q1[b]*q3[a])/2 + 2*w12^2*\[Gamma]23^2*q1[b]*q3[a] + 2*w12*w13*\[Gamma]23^2*q1[b]*q3[a] + 2*w13^2*\[Gamma]23^2*q1[b]*q3[a] + qq1*q2[b]*q3[a] - 
 (qq12*q2[b]*q3[a])/4 - (qq13*q2[b]*q3[a])/4 + (9*qq2*q2[b]*q3[a])/4 + 2*qq23*q2[b]*q3[a] + (9*qq3*q2[b]*q3[a])/4 + 2*w12*w13*q2[b]*q3[a] + 2*w21*w23*q2[b]*q3[a] - 
 2*w23^2*q2[b]*q3[a] + 2*w31*w32*q2[b]*q3[a] - 2*w32^2*q2[b]*q3[a] - 2*qq2*\[Gamma]12^2*q2[b]*q3[a] - 2*qq23*\[Gamma]12^2*q2[b]*q3[a] + 4*w32^2*\[Gamma]12^2*q2[b]*q3[a] - 
 8*w23*w32*\[Gamma]12*\[Gamma]13*q2[b]*q3[a] - 2*qq23*\[Gamma]13^2*q2[b]*q3[a] - 2*qq3*\[Gamma]13^2*q2[b]*q3[a] + 4*w23^2*\[Gamma]13^2*q2[b]*q3[a] - 2*w23*w31*\[Gamma]23*q2[b]*q3[a] - 
 2*w21*w32*\[Gamma]23*q2[b]*q3[a] - 4*w12*w32*\[Gamma]12*\[Gamma]23*q2[b]*q3[a] + 4*w13*w32*\[Gamma]12*\[Gamma]23*q2[b]*q3[a] + 4*w12*w23*\[Gamma]13*\[Gamma]23*q2[b]*q3[a] - 4*w13*w23*\[Gamma]13*\[Gamma]23*q2[b]*q3[a] + 
 4*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*q3[a] + 4*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*q3[a] + 4*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*q3[a] - 2*qq1*\[Gamma]23^2*q2[b]*q3[a] + (qq12*\[Gamma]23^2*q2[b]*q3[a])/2 + 
 (qq13*\[Gamma]23^2*q2[b]*q3[a])/2 - (9*qq2*\[Gamma]23^2*q2[b]*q3[a])/2 - 2*qq23*\[Gamma]23^2*q2[b]*q3[a] - (9*qq3*\[Gamma]23^2*q2[b]*q3[a])/2 - 4*w12*w13*\[Gamma]23^2*q2[b]*q3[a] + 
 (3*qq1*q1[a]*q3[b])/4 - (qq12*q1[a]*q3[b])/4 - (qq13*q1[a]*q3[b])/2 + (3*qq2*q1[a]*q3[b])/2 + (5*qq23*q1[a]*q3[b])/4 + (5*qq3*q1[a]*q3[b])/4 - w12^2*q1[a]*q3[b] - 
 w12*w13*q1[a]*q3[b] - w13^2*q1[a]*q3[b] + w21*w23*q1[a]*q3[b] - 2*w23^2*q1[a]*q3[b] + w31*w32*q1[a]*q3[b] - 2*w32^2*q1[a]*q3[b] + 2*w12*w23*\[Gamma]12*q1[a]*q3[b] + 
 2*w13*w23*\[Gamma]12*q1[a]*q3[b] - qq2*\[Gamma]12^2*q1[a]*q3[b] - qq23*\[Gamma]12^2*q1[a]*q3[b] + 2*w32^2*\[Gamma]12^2*q1[a]*q3[b] + 2*w12*w32*\[Gamma]13*q1[a]*q3[b] + 2*w13*w32*\[Gamma]13*q1[a]*q3[b] - 
 4*w23*w32*\[Gamma]12*\[Gamma]13*q1[a]*q3[b] - qq23*\[Gamma]13^2*q1[a]*q3[b] - qq3*\[Gamma]13^2*q1[a]*q3[b] + 2*w23^2*\[Gamma]13^2*q1[a]*q3[b] - 2*w23*w31*\[Gamma]23*q1[a]*q3[b] + 2*w23*w32*\[Gamma]23*q1[a]*q3[b] - 
 4*w12*w32*\[Gamma]12*\[Gamma]23*q1[a]*q3[b] - 4*w13*w23*\[Gamma]13*\[Gamma]23*q1[a]*q3[b] + 2*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q3[b] + 2*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q3[b] + 
 2*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q3[b] - (3*qq1*\[Gamma]23^2*q1[a]*q3[b])/2 + (qq12*\[Gamma]23^2*q1[a]*q3[b])/2 + qq13*\[Gamma]23^2*q1[a]*q3[b] - 3*qq2*\[Gamma]23^2*q1[a]*q3[b] - 
 (3*qq23*\[Gamma]23^2*q1[a]*q3[b])/2 - (5*qq3*\[Gamma]23^2*q1[a]*q3[b])/2 + 2*w12^2*\[Gamma]23^2*q1[a]*q3[b] + 2*w12*w13*\[Gamma]23^2*q1[a]*q3[b] + 2*w13^2*\[Gamma]23^2*q1[a]*q3[b] + qq1*q2[a]*q3[b] - 
 (qq12*q2[a]*q3[b])/4 - (qq13*q2[a]*q3[b])/4 + (9*qq2*q2[a]*q3[b])/4 + 2*qq23*q2[a]*q3[b] + (9*qq3*q2[a]*q3[b])/4 + 2*w12*w13*q2[a]*q3[b] + 2*w21*w23*q2[a]*q3[b] - 
 2*w23^2*q2[a]*q3[b] + 2*w31*w32*q2[a]*q3[b] - 2*w32^2*q2[a]*q3[b] - 2*qq2*\[Gamma]12^2*q2[a]*q3[b] - 2*qq23*\[Gamma]12^2*q2[a]*q3[b] + 4*w32^2*\[Gamma]12^2*q2[a]*q3[b] - 
 8*w23*w32*\[Gamma]12*\[Gamma]13*q2[a]*q3[b] - 2*qq23*\[Gamma]13^2*q2[a]*q3[b] - 2*qq3*\[Gamma]13^2*q2[a]*q3[b] + 4*w23^2*\[Gamma]13^2*q2[a]*q3[b] - 2*w23*w31*\[Gamma]23*q2[a]*q3[b] - 
 2*w21*w32*\[Gamma]23*q2[a]*q3[b] - 4*w12*w32*\[Gamma]12*\[Gamma]23*q2[a]*q3[b] + 4*w13*w32*\[Gamma]12*\[Gamma]23*q2[a]*q3[b] + 4*w12*w23*\[Gamma]13*\[Gamma]23*q2[a]*q3[b] - 4*w13*w23*\[Gamma]13*\[Gamma]23*q2[a]*q3[b] + 
 4*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*q3[b] + 4*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*q3[b] + 4*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*q3[b] - 2*qq1*\[Gamma]23^2*q2[a]*q3[b] + (qq12*\[Gamma]23^2*q2[a]*q3[b])/2 + 
 (qq13*\[Gamma]23^2*q2[a]*q3[b])/2 - (9*qq2*\[Gamma]23^2*q2[a]*q3[b])/2 - 2*qq23*\[Gamma]23^2*q2[a]*q3[b] - (9*qq3*\[Gamma]23^2*q2[a]*q3[b])/2 - 4*w12*w13*\[Gamma]23^2*q2[a]*q3[b] + (qq1*q3[a]*q3[b])/2 + 
 (qq12*q3[a]*q3[b])/2 + (5*qq2*q3[a]*q3[b])/2 + 3*qq23*q3[a]*q3[b] + qq3*q3[a]*q3[b] - 2*w12^2*q3[a]*q3[b] + 2*w21*w23*q3[a]*q3[b] - 2*w23^2*q3[a]*q3[b] + 
 2*w31*w32*q3[a]*q3[b] - 2*w32^2*q3[a]*q3[b] - 2*qq2*\[Gamma]12^2*q3[a]*q3[b] - 2*qq23*\[Gamma]12^2*q3[a]*q3[b] + 4*w32^2*\[Gamma]12^2*q3[a]*q3[b] - 8*w23*w32*\[Gamma]12*\[Gamma]13*q3[a]*q3[b] - 
 2*qq23*\[Gamma]13^2*q3[a]*q3[b] - 2*qq3*\[Gamma]13^2*q3[a]*q3[b] + 4*w23^2*\[Gamma]13^2*q3[a]*q3[b] - 4*w23*w31*\[Gamma]23*q3[a]*q3[b] - 8*w12*w32*\[Gamma]12*\[Gamma]23*q3[a]*q3[b] + 
 8*w12*w23*\[Gamma]13*\[Gamma]23*q3[a]*q3[b] + 4*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*q3[b] + 4*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*q3[b] + 4*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*q3[b] - qq1*\[Gamma]23^2*q3[a]*q3[b] - 
 qq12*\[Gamma]23^2*q3[a]*q3[b] - 5*qq2*\[Gamma]23^2*q3[a]*q3[b] - 4*qq23*\[Gamma]23^2*q3[a]*q3[b] - 2*qq3*\[Gamma]23^2*q3[a]*q3[b] + 4*w12^2*\[Gamma]23^2*q3[a]*q3[b] - (3*qq1*w12*q1[b]*V1[a])/2 + 
 qq12*w12*q1[b]*V1[a] + (qq13*w12*q1[b]*V1[a])/2 - 2*qq2*w12*q1[b]*V1[a] - qq23*w12*q1[b]*V1[a] - (5*qq3*w12*q1[b]*V1[a])/2 - (3*qq1*w13*q1[b]*V1[a])/2 + 
 (qq12*w13*q1[b]*V1[a])/2 + qq13*w13*q1[b]*V1[a] - (5*qq2*w13*q1[b]*V1[a])/2 - qq23*w13*q1[b]*V1[a] - 2*qq3*w13*q1[b]*V1[a] - 2*w12*w21*w23*q1[b]*V1[a] - 
 2*w13*w21*w23*q1[b]*V1[a] + 2*w12*w23^2*q1[b]*V1[a] + 2*w13*w23^2*q1[b]*V1[a] - 2*w12*w31*w32*q1[b]*V1[a] - 2*w13*w31*w32*q1[b]*V1[a] + 2*w12*w32^2*q1[b]*V1[a] + 
 2*w13*w32^2*q1[b]*V1[a] + 2*qq2*w21*\[Gamma]12*q1[b]*V1[a] + 2*qq23*w21*\[Gamma]12*q1[b]*V1[a] + 2*qq1*w23*\[Gamma]12*q1[b]*V1[a] - qq12*w23*\[Gamma]12*q1[b]*V1[a] - qq13*w23*\[Gamma]12*q1[b]*V1[a] + 
 3*qq2*w23*\[Gamma]12*q1[b]*V1[a] + qq3*w23*\[Gamma]12*q1[b]*V1[a] + 4*w23*w31*w32*\[Gamma]12*q1[b]*V1[a] - 4*w21*w32^2*\[Gamma]12*q1[b]*V1[a] + 2*qq23*w31*\[Gamma]13*q1[b]*V1[a] + 
 2*qq3*w31*\[Gamma]13*q1[b]*V1[a] - 4*w23^2*w31*\[Gamma]13*q1[b]*V1[a] + 2*qq1*w32*\[Gamma]13*q1[b]*V1[a] - qq12*w32*\[Gamma]13*q1[b]*V1[a] - qq13*w32*\[Gamma]13*q1[b]*V1[a] + qq2*w32*\[Gamma]13*q1[b]*V1[a] + 
 3*qq3*w32*\[Gamma]13*q1[b]*V1[a] + 4*w21*w23*w32*\[Gamma]13*q1[b]*V1[a] + 4*w13*w23*w31*\[Gamma]23*q1[b]*V1[a] + 4*w12*w21*w32*\[Gamma]23*q1[b]*V1[a] - 2*qq2*w31*\[Gamma]12*\[Gamma]23*q1[b]*V1[a] - 
 2*qq23*w31*\[Gamma]12*\[Gamma]23*q1[b]*V1[a] - 2*qq3*w31*\[Gamma]12*\[Gamma]23*q1[b]*V1[a] - 2*qq1*w32*\[Gamma]12*\[Gamma]23*q1[b]*V1[a] + 2*qq12*w32*\[Gamma]12*\[Gamma]23*q1[b]*V1[a] - 2*qq2*w32*\[Gamma]12*\[Gamma]23*q1[b]*V1[a] - 
 4*qq3*w32*\[Gamma]12*\[Gamma]23*q1[b]*V1[a] - 2*qq2*w21*\[Gamma]13*\[Gamma]23*q1[b]*V1[a] - 2*qq23*w21*\[Gamma]13*\[Gamma]23*q1[b]*V1[a] - 2*qq3*w21*\[Gamma]13*\[Gamma]23*q1[b]*V1[a] - 2*qq1*w23*\[Gamma]13*\[Gamma]23*q1[b]*V1[a] + 
 2*qq13*w23*\[Gamma]13*\[Gamma]23*q1[b]*V1[a] - 4*qq2*w23*\[Gamma]13*\[Gamma]23*q1[b]*V1[a] - 2*qq3*w23*\[Gamma]13*\[Gamma]23*q1[b]*V1[a] + 3*qq1*w12*\[Gamma]23^2*q1[b]*V1[a] - 2*qq12*w12*\[Gamma]23^2*q1[b]*V1[a] - 
 qq13*w12*\[Gamma]23^2*q1[b]*V1[a] + 4*qq2*w12*\[Gamma]23^2*q1[b]*V1[a] + 5*qq3*w12*\[Gamma]23^2*q1[b]*V1[a] + 3*qq1*w13*\[Gamma]23^2*q1[b]*V1[a] - qq12*w13*\[Gamma]23^2*q1[b]*V1[a] - 
 2*qq13*w13*\[Gamma]23^2*q1[b]*V1[a] + 5*qq2*w13*\[Gamma]23^2*q1[b]*V1[a] + 4*qq3*w13*\[Gamma]23^2*q1[b]*V1[a] - (3*qq1*w12*q2[b]*V1[a])/2 - (qq13*w12*q2[b]*V1[a])/2 - qq2*w12*q2[b]*V1[a] - 
 3*qq23*w12*q2[b]*V1[a] - (5*qq3*w12*q2[b]*V1[a])/2 - (3*qq1*w13*q2[b]*V1[a])/2 + (qq12*w13*q2[b]*V1[a])/2 - (5*qq2*w13*q2[b]*V1[a])/2 - 2*qq23*w13*q2[b]*V1[a] - 
 2*qq3*w13*q2[b]*V1[a] - 2*w12*w21*w23*q2[b]*V1[a] - 2*w13*w21*w23*q2[b]*V1[a] + 2*w12*w23^2*q2[b]*V1[a] + 2*w13*w23^2*q2[b]*V1[a] - 2*w12*w31*w32*q2[b]*V1[a] - 
 2*w13*w31*w32*q2[b]*V1[a] + 2*w12*w32^2*q2[b]*V1[a] + 2*w13*w32^2*q2[b]*V1[a] + qq12*w23*\[Gamma]12*q2[b]*V1[a] + qq13*w23*\[Gamma]12*q2[b]*V1[a] + qq2*w23*\[Gamma]12*q2[b]*V1[a] + 
 2*qq23*w23*\[Gamma]12*q2[b]*V1[a] - qq3*w23*\[Gamma]12*q2[b]*V1[a] + qq12*w32*\[Gamma]13*q2[b]*V1[a] + qq13*w32*\[Gamma]13*q2[b]*V1[a] - qq2*w32*\[Gamma]13*q2[b]*V1[a] + 2*qq23*w32*\[Gamma]13*q2[b]*V1[a] + 
 qq3*w32*\[Gamma]13*q2[b]*V1[a] + 4*w12*w21*w32*\[Gamma]23*q2[b]*V1[a] + 4*w13*w21*w32*\[Gamma]23*q2[b]*V1[a] - 2*qq12*w32*\[Gamma]12*\[Gamma]23*q2[b]*V1[a] - 2*qq13*w32*\[Gamma]12*\[Gamma]23*q2[b]*V1[a] + 
 2*qq2*w32*\[Gamma]12*\[Gamma]23*q2[b]*V1[a] - 4*qq23*w32*\[Gamma]12*\[Gamma]23*q2[b]*V1[a] - 2*qq3*w32*\[Gamma]12*\[Gamma]23*q2[b]*V1[a] - 4*qq2*w23*\[Gamma]13*\[Gamma]23*q2[b]*V1[a] + 3*qq1*w12*\[Gamma]23^2*q2[b]*V1[a] + 
 qq13*w12*\[Gamma]23^2*q2[b]*V1[a] + 2*qq2*w12*\[Gamma]23^2*q2[b]*V1[a] + 4*qq23*w12*\[Gamma]23^2*q2[b]*V1[a] + 5*qq3*w12*\[Gamma]23^2*q2[b]*V1[a] + 3*qq1*w13*\[Gamma]23^2*q2[b]*V1[a] - 
 qq12*w13*\[Gamma]23^2*q2[b]*V1[a] + 5*qq2*w13*\[Gamma]23^2*q2[b]*V1[a] + 2*qq23*w13*\[Gamma]23^2*q2[b]*V1[a] + 4*qq3*w13*\[Gamma]23^2*q2[b]*V1[a] - (3*qq1*w12*q3[b]*V1[a])/2 + 
 (qq13*w12*q3[b]*V1[a])/2 - 2*qq2*w12*q3[b]*V1[a] - 2*qq23*w12*q3[b]*V1[a] - (5*qq3*w12*q3[b]*V1[a])/2 - (3*qq1*w13*q3[b]*V1[a])/2 - (qq12*w13*q3[b]*V1[a])/2 - 
 (5*qq2*w13*q3[b]*V1[a])/2 - 3*qq23*w13*q3[b]*V1[a] - qq3*w13*q3[b]*V1[a] - 2*w12*w21*w23*q3[b]*V1[a] - 2*w13*w21*w23*q3[b]*V1[a] + 2*w12*w23^2*q3[b]*V1[a] + 
 2*w13*w23^2*q3[b]*V1[a] - 2*w12*w31*w32*q3[b]*V1[a] - 2*w13*w31*w32*q3[b]*V1[a] + 2*w12*w32^2*q3[b]*V1[a] + 2*w13*w32^2*q3[b]*V1[a] + qq12*w23*\[Gamma]12*q3[b]*V1[a] + 
 qq13*w23*\[Gamma]12*q3[b]*V1[a] + qq2*w23*\[Gamma]12*q3[b]*V1[a] + 2*qq23*w23*\[Gamma]12*q3[b]*V1[a] - qq3*w23*\[Gamma]12*q3[b]*V1[a] + qq12*w32*\[Gamma]13*q3[b]*V1[a] + qq13*w32*\[Gamma]13*q3[b]*V1[a] - 
 qq2*w32*\[Gamma]13*q3[b]*V1[a] + 2*qq23*w32*\[Gamma]13*q3[b]*V1[a] + qq3*w32*\[Gamma]13*q3[b]*V1[a] + 4*w12*w23*w31*\[Gamma]23*q3[b]*V1[a] + 4*w13*w23*w31*\[Gamma]23*q3[b]*V1[a] - 
 4*qq3*w32*\[Gamma]12*\[Gamma]23*q3[b]*V1[a] - 2*qq12*w23*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] - 2*qq13*w23*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] - 2*qq2*w23*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] - 4*qq23*w23*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] + 
 2*qq3*w23*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] + 3*qq1*w12*\[Gamma]23^2*q3[b]*V1[a] - qq13*w12*\[Gamma]23^2*q3[b]*V1[a] + 4*qq2*w12*\[Gamma]23^2*q3[b]*V1[a] + 2*qq23*w12*\[Gamma]23^2*q3[b]*V1[a] + 
 5*qq3*w12*\[Gamma]23^2*q3[b]*V1[a] + 3*qq1*w13*\[Gamma]23^2*q3[b]*V1[a] + qq12*w13*\[Gamma]23^2*q3[b]*V1[a] + 5*qq2*w13*\[Gamma]23^2*q3[b]*V1[a] + 4*qq23*w13*\[Gamma]23^2*q3[b]*V1[a] + 
 2*qq3*w13*\[Gamma]23^2*q3[b]*V1[a] - (3*qq1*w12*q1[a]*V1[b])/2 + qq12*w12*q1[a]*V1[b] + (qq13*w12*q1[a]*V1[b])/2 - 2*qq2*w12*q1[a]*V1[b] - qq23*w12*q1[a]*V1[b] - 
 (5*qq3*w12*q1[a]*V1[b])/2 - (3*qq1*w13*q1[a]*V1[b])/2 + (qq12*w13*q1[a]*V1[b])/2 + qq13*w13*q1[a]*V1[b] - (5*qq2*w13*q1[a]*V1[b])/2 - qq23*w13*q1[a]*V1[b] - 
 2*qq3*w13*q1[a]*V1[b] - 2*w12*w21*w23*q1[a]*V1[b] - 2*w13*w21*w23*q1[a]*V1[b] + 2*w12*w23^2*q1[a]*V1[b] + 2*w13*w23^2*q1[a]*V1[b] - 2*w12*w31*w32*q1[a]*V1[b] - 
 2*w13*w31*w32*q1[a]*V1[b] + 2*w12*w32^2*q1[a]*V1[b] + 2*w13*w32^2*q1[a]*V1[b] + 2*qq2*w21*\[Gamma]12*q1[a]*V1[b] + 2*qq23*w21*\[Gamma]12*q1[a]*V1[b] + 2*qq1*w23*\[Gamma]12*q1[a]*V1[b] - 
 qq12*w23*\[Gamma]12*q1[a]*V1[b] - qq13*w23*\[Gamma]12*q1[a]*V1[b] + 3*qq2*w23*\[Gamma]12*q1[a]*V1[b] + qq3*w23*\[Gamma]12*q1[a]*V1[b] + 4*w23*w31*w32*\[Gamma]12*q1[a]*V1[b] - 
 4*w21*w32^2*\[Gamma]12*q1[a]*V1[b] + 2*qq23*w31*\[Gamma]13*q1[a]*V1[b] + 2*qq3*w31*\[Gamma]13*q1[a]*V1[b] - 4*w23^2*w31*\[Gamma]13*q1[a]*V1[b] + 2*qq1*w32*\[Gamma]13*q1[a]*V1[b] - 
 qq12*w32*\[Gamma]13*q1[a]*V1[b] - qq13*w32*\[Gamma]13*q1[a]*V1[b] + qq2*w32*\[Gamma]13*q1[a]*V1[b] + 3*qq3*w32*\[Gamma]13*q1[a]*V1[b] + 4*w21*w23*w32*\[Gamma]13*q1[a]*V1[b] + 
 4*w13*w23*w31*\[Gamma]23*q1[a]*V1[b] + 4*w12*w21*w32*\[Gamma]23*q1[a]*V1[b] - 2*qq2*w31*\[Gamma]12*\[Gamma]23*q1[a]*V1[b] - 2*qq23*w31*\[Gamma]12*\[Gamma]23*q1[a]*V1[b] - 2*qq3*w31*\[Gamma]12*\[Gamma]23*q1[a]*V1[b] - 
 2*qq1*w32*\[Gamma]12*\[Gamma]23*q1[a]*V1[b] + 2*qq12*w32*\[Gamma]12*\[Gamma]23*q1[a]*V1[b] - 2*qq2*w32*\[Gamma]12*\[Gamma]23*q1[a]*V1[b] - 4*qq3*w32*\[Gamma]12*\[Gamma]23*q1[a]*V1[b] - 2*qq2*w21*\[Gamma]13*\[Gamma]23*q1[a]*V1[b] - 
 2*qq23*w21*\[Gamma]13*\[Gamma]23*q1[a]*V1[b] - 2*qq3*w21*\[Gamma]13*\[Gamma]23*q1[a]*V1[b] - 2*qq1*w23*\[Gamma]13*\[Gamma]23*q1[a]*V1[b] + 2*qq13*w23*\[Gamma]13*\[Gamma]23*q1[a]*V1[b] - 4*qq2*w23*\[Gamma]13*\[Gamma]23*q1[a]*V1[b] - 
 2*qq3*w23*\[Gamma]13*\[Gamma]23*q1[a]*V1[b] + 3*qq1*w12*\[Gamma]23^2*q1[a]*V1[b] - 2*qq12*w12*\[Gamma]23^2*q1[a]*V1[b] - qq13*w12*\[Gamma]23^2*q1[a]*V1[b] + 4*qq2*w12*\[Gamma]23^2*q1[a]*V1[b] + 
 5*qq3*w12*\[Gamma]23^2*q1[a]*V1[b] + 3*qq1*w13*\[Gamma]23^2*q1[a]*V1[b] - qq12*w13*\[Gamma]23^2*q1[a]*V1[b] - 2*qq13*w13*\[Gamma]23^2*q1[a]*V1[b] + 5*qq2*w13*\[Gamma]23^2*q1[a]*V1[b] + 
 4*qq3*w13*\[Gamma]23^2*q1[a]*V1[b] - (3*qq1*w12*q2[a]*V1[b])/2 - (qq13*w12*q2[a]*V1[b])/2 - qq2*w12*q2[a]*V1[b] - 3*qq23*w12*q2[a]*V1[b] - (5*qq3*w12*q2[a]*V1[b])/2 - 
 (3*qq1*w13*q2[a]*V1[b])/2 + (qq12*w13*q2[a]*V1[b])/2 - (5*qq2*w13*q2[a]*V1[b])/2 - 2*qq23*w13*q2[a]*V1[b] - 2*qq3*w13*q2[a]*V1[b] - 2*w12*w21*w23*q2[a]*V1[b] - 
 2*w13*w21*w23*q2[a]*V1[b] + 2*w12*w23^2*q2[a]*V1[b] + 2*w13*w23^2*q2[a]*V1[b] - 2*w12*w31*w32*q2[a]*V1[b] - 2*w13*w31*w32*q2[a]*V1[b] + 2*w12*w32^2*q2[a]*V1[b] + 
 2*w13*w32^2*q2[a]*V1[b] + qq12*w23*\[Gamma]12*q2[a]*V1[b] + qq13*w23*\[Gamma]12*q2[a]*V1[b] + qq2*w23*\[Gamma]12*q2[a]*V1[b] + 2*qq23*w23*\[Gamma]12*q2[a]*V1[b] - qq3*w23*\[Gamma]12*q2[a]*V1[b] + 
 qq12*w32*\[Gamma]13*q2[a]*V1[b] + qq13*w32*\[Gamma]13*q2[a]*V1[b] - qq2*w32*\[Gamma]13*q2[a]*V1[b] + 2*qq23*w32*\[Gamma]13*q2[a]*V1[b] + qq3*w32*\[Gamma]13*q2[a]*V1[b] + 4*w12*w21*w32*\[Gamma]23*q2[a]*V1[b] + 
 4*w13*w21*w32*\[Gamma]23*q2[a]*V1[b] - 2*qq12*w32*\[Gamma]12*\[Gamma]23*q2[a]*V1[b] - 2*qq13*w32*\[Gamma]12*\[Gamma]23*q2[a]*V1[b] + 2*qq2*w32*\[Gamma]12*\[Gamma]23*q2[a]*V1[b] - 4*qq23*w32*\[Gamma]12*\[Gamma]23*q2[a]*V1[b] - 
 2*qq3*w32*\[Gamma]12*\[Gamma]23*q2[a]*V1[b] - 4*qq2*w23*\[Gamma]13*\[Gamma]23*q2[a]*V1[b] + 3*qq1*w12*\[Gamma]23^2*q2[a]*V1[b] + qq13*w12*\[Gamma]23^2*q2[a]*V1[b] + 2*qq2*w12*\[Gamma]23^2*q2[a]*V1[b] + 
 4*qq23*w12*\[Gamma]23^2*q2[a]*V1[b] + 5*qq3*w12*\[Gamma]23^2*q2[a]*V1[b] + 3*qq1*w13*\[Gamma]23^2*q2[a]*V1[b] - qq12*w13*\[Gamma]23^2*q2[a]*V1[b] + 5*qq2*w13*\[Gamma]23^2*q2[a]*V1[b] + 
 2*qq23*w13*\[Gamma]23^2*q2[a]*V1[b] + 4*qq3*w13*\[Gamma]23^2*q2[a]*V1[b] - (3*qq1*w12*q3[a]*V1[b])/2 + (qq13*w12*q3[a]*V1[b])/2 - 2*qq2*w12*q3[a]*V1[b] - 2*qq23*w12*q3[a]*V1[b] - 
 (5*qq3*w12*q3[a]*V1[b])/2 - (3*qq1*w13*q3[a]*V1[b])/2 - (qq12*w13*q3[a]*V1[b])/2 - (5*qq2*w13*q3[a]*V1[b])/2 - 3*qq23*w13*q3[a]*V1[b] - qq3*w13*q3[a]*V1[b] - 
 2*w12*w21*w23*q3[a]*V1[b] - 2*w13*w21*w23*q3[a]*V1[b] + 2*w12*w23^2*q3[a]*V1[b] + 2*w13*w23^2*q3[a]*V1[b] - 2*w12*w31*w32*q3[a]*V1[b] - 2*w13*w31*w32*q3[a]*V1[b] + 
 2*w12*w32^2*q3[a]*V1[b] + 2*w13*w32^2*q3[a]*V1[b] + qq12*w23*\[Gamma]12*q3[a]*V1[b] + qq13*w23*\[Gamma]12*q3[a]*V1[b] + qq2*w23*\[Gamma]12*q3[a]*V1[b] + 2*qq23*w23*\[Gamma]12*q3[a]*V1[b] - 
 qq3*w23*\[Gamma]12*q3[a]*V1[b] + qq12*w32*\[Gamma]13*q3[a]*V1[b] + qq13*w32*\[Gamma]13*q3[a]*V1[b] - qq2*w32*\[Gamma]13*q3[a]*V1[b] + 2*qq23*w32*\[Gamma]13*q3[a]*V1[b] + qq3*w32*\[Gamma]13*q3[a]*V1[b] + 
 4*w12*w23*w31*\[Gamma]23*q3[a]*V1[b] + 4*w13*w23*w31*\[Gamma]23*q3[a]*V1[b] - 4*qq3*w32*\[Gamma]12*\[Gamma]23*q3[a]*V1[b] - 2*qq12*w23*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] - 2*qq13*w23*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] - 
 2*qq2*w23*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] - 4*qq23*w23*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] + 2*qq3*w23*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] + 3*qq1*w12*\[Gamma]23^2*q3[a]*V1[b] - qq13*w12*\[Gamma]23^2*q3[a]*V1[b] + 
 4*qq2*w12*\[Gamma]23^2*q3[a]*V1[b] + 2*qq23*w12*\[Gamma]23^2*q3[a]*V1[b] + 5*qq3*w12*\[Gamma]23^2*q3[a]*V1[b] + 3*qq1*w13*\[Gamma]23^2*q3[a]*V1[b] + qq12*w13*\[Gamma]23^2*q3[a]*V1[b] + 
 5*qq2*w13*\[Gamma]23^2*q3[a]*V1[b] + 4*qq23*w13*\[Gamma]23^2*q3[a]*V1[b] + 2*qq3*w13*\[Gamma]23^2*q3[a]*V1[b] - (3*qq1^2*V1[a]*V1[b])/2 + (3*qq1*qq12*V1[a]*V1[b])/2 - 
 (qq12^2*V1[a]*V1[b])/2 + (3*qq1*qq13*V1[a]*V1[b])/2 - (qq12*qq13*V1[a]*V1[b])/2 - (qq13^2*V1[a]*V1[b])/2 - (3*qq1*qq2*V1[a]*V1[b])/2 + 2*qq12*qq2*V1[a]*V1[b] + 
 2*qq13*qq2*V1[a]*V1[b] - 2*qq2^2*V1[a]*V1[b] + (3*qq1*qq23*V1[a]*V1[b])/2 + qq12*qq23*V1[a]*V1[b] + qq13*qq23*V1[a]*V1[b] + qq2*qq23*V1[a]*V1[b] + 
 (5*qq23^2*V1[a]*V1[b])/2 - (3*qq1*qq3*V1[a]*V1[b])/2 + 2*qq12*qq3*V1[a]*V1[b] + 2*qq13*qq3*V1[a]*V1[b] - (5*qq2*qq3*V1[a]*V1[b])/2 + qq23*qq3*V1[a]*V1[b] - 
 2*qq3^2*V1[a]*V1[b] - 2*qq2*w21^2*V1[a]*V1[b] - 2*qq23*w21^2*V1[a]*V1[b] - 4*qq1*w21*w23*V1[a]*V1[b] + 2*qq12*w21*w23*V1[a]*V1[b] + 2*qq13*w21*w23*V1[a]*V1[b] - 
 4*qq2*w21*w23*V1[a]*V1[b] - 2*qq3*w21*w23*V1[a]*V1[b] - 2*qq1*w23^2*V1[a]*V1[b] - 2*qq12*w23^2*V1[a]*V1[b] - 2*qq13*w23^2*V1[a]*V1[b] - 4*qq23*w23^2*V1[a]*V1[b] + 
 2*qq3*w23^2*V1[a]*V1[b] - 2*qq23*w31^2*V1[a]*V1[b] - 2*qq3*w31^2*V1[a]*V1[b] + 4*w23^2*w31^2*V1[a]*V1[b] - 4*qq1*w31*w32*V1[a]*V1[b] + 2*qq12*w31*w32*V1[a]*V1[b] + 
 2*qq13*w31*w32*V1[a]*V1[b] - 2*qq2*w31*w32*V1[a]*V1[b] - 4*qq3*w31*w32*V1[a]*V1[b] - 8*w21*w23*w31*w32*V1[a]*V1[b] - 2*qq1*w32^2*V1[a]*V1[b] - 2*qq12*w32^2*V1[a]*V1[b] - 
 2*qq13*w32^2*V1[a]*V1[b] + 2*qq2*w32^2*V1[a]*V1[b] - 4*qq23*w32^2*V1[a]*V1[b] + 4*w21^2*w32^2*V1[a]*V1[b] + 4*qq2*w21*w31*\[Gamma]23*V1[a]*V1[b] + 
 4*qq23*w21*w31*\[Gamma]23*V1[a]*V1[b] + 4*qq3*w21*w31*\[Gamma]23*V1[a]*V1[b] + 4*qq1*w23*w31*\[Gamma]23*V1[a]*V1[b] - 4*qq13*w23*w31*\[Gamma]23*V1[a]*V1[b] + 4*qq2*w23*w31*\[Gamma]23*V1[a]*V1[b] + 
 4*qq3*w23*w31*\[Gamma]23*V1[a]*V1[b] + 4*qq1*w21*w32*\[Gamma]23*V1[a]*V1[b] - 4*qq12*w21*w32*\[Gamma]23*V1[a]*V1[b] + 4*qq2*w21*w32*\[Gamma]23*V1[a]*V1[b] + 4*qq3*w21*w32*\[Gamma]23*V1[a]*V1[b] + 
 4*qq1*w23*w32*\[Gamma]23*V1[a]*V1[b] + 4*qq2*w23*w32*\[Gamma]23*V1[a]*V1[b] + 4*qq23*w23*w32*\[Gamma]23*V1[a]*V1[b] + 4*qq3*w23*w32*\[Gamma]23*V1[a]*V1[b] + 3*qq1^2*\[Gamma]23^2*V1[a]*V1[b] - 
 3*qq1*qq12*\[Gamma]23^2*V1[a]*V1[b] + qq12^2*\[Gamma]23^2*V1[a]*V1[b] - 3*qq1*qq13*\[Gamma]23^2*V1[a]*V1[b] + qq12*qq13*\[Gamma]23^2*V1[a]*V1[b] + qq13^2*\[Gamma]23^2*V1[a]*V1[b] + 
 3*qq1*qq2*\[Gamma]23^2*V1[a]*V1[b] - 4*qq12*qq2*\[Gamma]23^2*V1[a]*V1[b] - 4*qq13*qq2*\[Gamma]23^2*V1[a]*V1[b] + 4*qq2^2*\[Gamma]23^2*V1[a]*V1[b] - 3*qq1*qq23*\[Gamma]23^2*V1[a]*V1[b] - 
 4*qq2*qq23*\[Gamma]23^2*V1[a]*V1[b] - 3*qq23^2*\[Gamma]23^2*V1[a]*V1[b] + 3*qq1*qq3*\[Gamma]23^2*V1[a]*V1[b] - 4*qq12*qq3*\[Gamma]23^2*V1[a]*V1[b] - 4*qq13*qq3*\[Gamma]23^2*V1[a]*V1[b] + 
 5*qq2*qq3*\[Gamma]23^2*V1[a]*V1[b] - 4*qq23*qq3*\[Gamma]23^2*V1[a]*V1[b] + 4*qq3^2*\[Gamma]23^2*V1[a]*V1[b] - qq2*w21*q1[b]*V2[a] - qq23*w21*q1[b]*V2[a] - qq1*w23*q1[b]*V2[a] + 
 (qq12*w23*q1[b]*V2[a])/2 + (qq13*w23*q1[b]*V2[a])/2 - (3*qq2*w23*q1[b]*V2[a])/2 - (qq3*w23*q1[b]*V2[a])/2 - 2*w23*w31*w32*q1[b]*V2[a] + 2*w21*w32^2*q1[b]*V2[a] + 
 qq2*w31*\[Gamma]23*q1[b]*V2[a] + qq23*w31*\[Gamma]23*q1[b]*V2[a] + qq3*w31*\[Gamma]23*q1[b]*V2[a] + qq1*w32*\[Gamma]23*q1[b]*V2[a] - qq12*w32*\[Gamma]23*q1[b]*V2[a] + qq2*w32*\[Gamma]23*q1[b]*V2[a] + 
 2*qq3*w32*\[Gamma]23*q1[b]*V2[a] - qq2*w21*q2[b]*V2[a] - qq23*w21*q2[b]*V2[a] - (qq12*w23*q2[b]*V2[a])/2 - (qq13*w23*q2[b]*V2[a])/2 - (3*qq2*w23*q2[b]*V2[a])/2 - 
 2*qq23*w23*q2[b]*V2[a] + (qq3*w23*q2[b]*V2[a])/2 - 2*w23*w31*w32*q2[b]*V2[a] + 2*w21*w32^2*q2[b]*V2[a] + 2*qq2*w12*\[Gamma]12*q2[b]*V2[a] + 2*qq23*w12*\[Gamma]12*q2[b]*V2[a] + 
 2*qq2*w13*\[Gamma]12*q2[b]*V2[a] + 2*qq23*w13*\[Gamma]12*q2[b]*V2[a] - 4*w12*w32^2*\[Gamma]12*q2[b]*V2[a] - 4*w13*w32^2*\[Gamma]12*q2[b]*V2[a] + 4*w12*w23*w32*\[Gamma]13*q2[b]*V2[a] + 
 4*w13*w23*w32*\[Gamma]13*q2[b]*V2[a] + qq2*w31*\[Gamma]23*q2[b]*V2[a] + qq23*w31*\[Gamma]23*q2[b]*V2[a] + qq3*w31*\[Gamma]23*q2[b]*V2[a] - qq1*w32*\[Gamma]23*q2[b]*V2[a] + qq12*w32*\[Gamma]23*q2[b]*V2[a] + 
 2*qq13*w32*\[Gamma]23*q2[b]*V2[a] - qq2*w32*\[Gamma]23*q2[b]*V2[a] + 4*qq23*w32*\[Gamma]23*q2[b]*V2[a] + 2*qq3*w32*\[Gamma]23*q2[b]*V2[a] - 4*w12*w13*w32*\[Gamma]23*q2[b]*V2[a] - 
 4*w13^2*w32*\[Gamma]23*q2[b]*V2[a] - 2*qq2*w12*\[Gamma]13*\[Gamma]23*q2[b]*V2[a] - 2*qq23*w12*\[Gamma]13*\[Gamma]23*q2[b]*V2[a] - 2*qq3*w12*\[Gamma]13*\[Gamma]23*q2[b]*V2[a] - 2*qq2*w13*\[Gamma]13*\[Gamma]23*q2[b]*V2[a] - 
 2*qq23*w13*\[Gamma]13*\[Gamma]23*q2[b]*V2[a] - 2*qq3*w13*\[Gamma]13*\[Gamma]23*q2[b]*V2[a] - qq2*w21*q3[b]*V2[a] - qq23*w21*q3[b]*V2[a] - (qq12*w23*q3[b]*V2[a])/2 - (qq13*w23*q3[b]*V2[a])/2 - 
 (3*qq2*w23*q3[b]*V2[a])/2 - 2*qq23*w23*q3[b]*V2[a] + (qq3*w23*q3[b]*V2[a])/2 - 2*w23*w31*w32*q3[b]*V2[a] + 2*w21*w32^2*q3[b]*V2[a] + 2*qq2*w12*\[Gamma]12*q3[b]*V2[a] + 
 2*qq23*w12*\[Gamma]12*q3[b]*V2[a] + 2*qq2*w13*\[Gamma]12*q3[b]*V2[a] + 2*qq23*w13*\[Gamma]12*q3[b]*V2[a] - 4*w12*w32^2*\[Gamma]12*q3[b]*V2[a] - 4*w13*w32^2*\[Gamma]12*q3[b]*V2[a] + 
 4*w12*w23*w32*\[Gamma]13*q3[b]*V2[a] + 4*w13*w23*w32*\[Gamma]13*q3[b]*V2[a] + qq2*w31*\[Gamma]23*q3[b]*V2[a] + qq23*w31*\[Gamma]23*q3[b]*V2[a] + qq3*w31*\[Gamma]23*q3[b]*V2[a] + 
 qq1*w32*\[Gamma]23*q3[b]*V2[a] - qq12*w32*\[Gamma]23*q3[b]*V2[a] + qq2*w32*\[Gamma]23*q3[b]*V2[a] + 4*qq3*w32*\[Gamma]23*q3[b]*V2[a] + 4*w12^2*w32*\[Gamma]23*q3[b]*V2[a] + 
 4*w12*w13*w32*\[Gamma]23*q3[b]*V2[a] - 2*qq2*w12*\[Gamma]13*\[Gamma]23*q3[b]*V2[a] - 2*qq23*w12*\[Gamma]13*\[Gamma]23*q3[b]*V2[a] - 2*qq3*w12*\[Gamma]13*\[Gamma]23*q3[b]*V2[a] - 2*qq2*w13*\[Gamma]13*\[Gamma]23*q3[b]*V2[a] - 
 2*qq23*w13*\[Gamma]13*\[Gamma]23*q3[b]*V2[a] - 2*qq3*w13*\[Gamma]13*\[Gamma]23*q3[b]*V2[a] + 2*qq2*w12*w21*V1[b]*V2[a] + 2*qq23*w12*w21*V1[b]*V2[a] + 2*qq2*w13*w21*V1[b]*V2[a] + 
 2*qq23*w13*w21*V1[b]*V2[a] + 2*qq1*w12*w23*V1[b]*V2[a] + 2*qq2*w12*w23*V1[b]*V2[a] + 2*qq23*w12*w23*V1[b]*V2[a] + 2*qq1*w13*w23*V1[b]*V2[a] + 2*qq2*w13*w23*V1[b]*V2[a] + 
 2*qq23*w13*w23*V1[b]*V2[a] + 4*w12*w23*w31*w32*V1[b]*V2[a] + 4*w13*w23*w31*w32*V1[b]*V2[a] - 4*w12*w21*w32^2*V1[b]*V2[a] - 4*w13*w21*w32^2*V1[b]*V2[a] - 
 qq12*qq2*\[Gamma]12*V1[b]*V2[a] - qq13*qq2*\[Gamma]12*V1[b]*V2[a] + qq2^2*\[Gamma]12*V1[b]*V2[a] - qq12*qq23*\[Gamma]12*V1[b]*V2[a] - qq13*qq23*\[Gamma]12*V1[b]*V2[a] - qq2*qq23*\[Gamma]12*V1[b]*V2[a] - 
 2*qq23^2*\[Gamma]12*V1[b]*V2[a] + qq2*qq3*\[Gamma]12*V1[b]*V2[a] + qq23*qq3*\[Gamma]12*V1[b]*V2[a] + 2*qq12*w32^2*\[Gamma]12*V1[b]*V2[a] + 2*qq13*w32^2*\[Gamma]12*V1[b]*V2[a] - 
 2*qq2*w32^2*\[Gamma]12*V1[b]*V2[a] + 4*qq23*w32^2*\[Gamma]12*V1[b]*V2[a] - 2*qq3*w32^2*\[Gamma]12*V1[b]*V2[a] - 2*qq12*w23*w32*\[Gamma]13*V1[b]*V2[a] - 2*qq13*w23*w32*\[Gamma]13*V1[b]*V2[a] + 
 2*qq2*w23*w32*\[Gamma]13*V1[b]*V2[a] - 4*qq23*w23*w32*\[Gamma]13*V1[b]*V2[a] + 2*qq3*w23*w32*\[Gamma]13*V1[b]*V2[a] - 2*qq2*w12*w31*\[Gamma]23*V1[b]*V2[a] - 2*qq23*w12*w31*\[Gamma]23*V1[b]*V2[a] - 
 2*qq3*w12*w31*\[Gamma]23*V1[b]*V2[a] - 2*qq2*w13*w31*\[Gamma]23*V1[b]*V2[a] - 2*qq23*w13*w31*\[Gamma]23*V1[b]*V2[a] - 2*qq3*w13*w31*\[Gamma]23*V1[b]*V2[a] - 2*qq1*w12*w32*\[Gamma]23*V1[b]*V2[a] - 
 2*qq13*w12*w32*\[Gamma]23*V1[b]*V2[a] - 4*qq23*w12*w32*\[Gamma]23*V1[b]*V2[a] - 2*qq3*w12*w32*\[Gamma]23*V1[b]*V2[a] - 2*qq1*w13*w32*\[Gamma]23*V1[b]*V2[a] + 2*qq12*w13*w32*\[Gamma]23*V1[b]*V2[a] - 
 2*qq2*w13*w32*\[Gamma]23*V1[b]*V2[a] - 4*qq3*w13*w32*\[Gamma]23*V1[b]*V2[a] + qq12*qq2*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] + qq13*qq2*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - qq2^2*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] + 
 qq12*qq23*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] + qq13*qq23*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] + qq2*qq23*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] + 2*qq23^2*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] + qq12*qq3*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] + 
 qq13*qq3*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - 2*qq2*qq3*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] + qq23*qq3*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - qq3^2*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - qq2*w21*q1[a]*V2[b] - 
 qq23*w21*q1[a]*V2[b] - qq1*w23*q1[a]*V2[b] + (qq12*w23*q1[a]*V2[b])/2 + (qq13*w23*q1[a]*V2[b])/2 - (3*qq2*w23*q1[a]*V2[b])/2 - (qq3*w23*q1[a]*V2[b])/2 - 
 2*w23*w31*w32*q1[a]*V2[b] + 2*w21*w32^2*q1[a]*V2[b] + qq2*w31*\[Gamma]23*q1[a]*V2[b] + qq23*w31*\[Gamma]23*q1[a]*V2[b] + qq3*w31*\[Gamma]23*q1[a]*V2[b] + qq1*w32*\[Gamma]23*q1[a]*V2[b] - 
 qq12*w32*\[Gamma]23*q1[a]*V2[b] + qq2*w32*\[Gamma]23*q1[a]*V2[b] + 2*qq3*w32*\[Gamma]23*q1[a]*V2[b] - qq2*w21*q2[a]*V2[b] - qq23*w21*q2[a]*V2[b] - (qq12*w23*q2[a]*V2[b])/2 - 
 (qq13*w23*q2[a]*V2[b])/2 - (3*qq2*w23*q2[a]*V2[b])/2 - 2*qq23*w23*q2[a]*V2[b] + (qq3*w23*q2[a]*V2[b])/2 - 2*w23*w31*w32*q2[a]*V2[b] + 2*w21*w32^2*q2[a]*V2[b] + 
 2*qq2*w12*\[Gamma]12*q2[a]*V2[b] + 2*qq23*w12*\[Gamma]12*q2[a]*V2[b] + 2*qq2*w13*\[Gamma]12*q2[a]*V2[b] + 2*qq23*w13*\[Gamma]12*q2[a]*V2[b] - 4*w12*w32^2*\[Gamma]12*q2[a]*V2[b] - 
 4*w13*w32^2*\[Gamma]12*q2[a]*V2[b] + 4*w12*w23*w32*\[Gamma]13*q2[a]*V2[b] + 4*w13*w23*w32*\[Gamma]13*q2[a]*V2[b] + qq2*w31*\[Gamma]23*q2[a]*V2[b] + qq23*w31*\[Gamma]23*q2[a]*V2[b] + 
 qq3*w31*\[Gamma]23*q2[a]*V2[b] - qq1*w32*\[Gamma]23*q2[a]*V2[b] + qq12*w32*\[Gamma]23*q2[a]*V2[b] + 2*qq13*w32*\[Gamma]23*q2[a]*V2[b] - qq2*w32*\[Gamma]23*q2[a]*V2[b] + 4*qq23*w32*\[Gamma]23*q2[a]*V2[b] + 
 2*qq3*w32*\[Gamma]23*q2[a]*V2[b] - 4*w12*w13*w32*\[Gamma]23*q2[a]*V2[b] - 4*w13^2*w32*\[Gamma]23*q2[a]*V2[b] - 2*qq2*w12*\[Gamma]13*\[Gamma]23*q2[a]*V2[b] - 2*qq23*w12*\[Gamma]13*\[Gamma]23*q2[a]*V2[b] - 
 2*qq3*w12*\[Gamma]13*\[Gamma]23*q2[a]*V2[b] - 2*qq2*w13*\[Gamma]13*\[Gamma]23*q2[a]*V2[b] - 2*qq23*w13*\[Gamma]13*\[Gamma]23*q2[a]*V2[b] - 2*qq3*w13*\[Gamma]13*\[Gamma]23*q2[a]*V2[b] - qq2*w21*q3[a]*V2[b] - 
 qq23*w21*q3[a]*V2[b] - (qq12*w23*q3[a]*V2[b])/2 - (qq13*w23*q3[a]*V2[b])/2 - (3*qq2*w23*q3[a]*V2[b])/2 - 2*qq23*w23*q3[a]*V2[b] + (qq3*w23*q3[a]*V2[b])/2 - 
 2*w23*w31*w32*q3[a]*V2[b] + 2*w21*w32^2*q3[a]*V2[b] + 2*qq2*w12*\[Gamma]12*q3[a]*V2[b] + 2*qq23*w12*\[Gamma]12*q3[a]*V2[b] + 2*qq2*w13*\[Gamma]12*q3[a]*V2[b] + 2*qq23*w13*\[Gamma]12*q3[a]*V2[b] - 
 4*w12*w32^2*\[Gamma]12*q3[a]*V2[b] - 4*w13*w32^2*\[Gamma]12*q3[a]*V2[b] + 4*w12*w23*w32*\[Gamma]13*q3[a]*V2[b] + 4*w13*w23*w32*\[Gamma]13*q3[a]*V2[b] + qq2*w31*\[Gamma]23*q3[a]*V2[b] + 
 qq23*w31*\[Gamma]23*q3[a]*V2[b] + qq3*w31*\[Gamma]23*q3[a]*V2[b] + qq1*w32*\[Gamma]23*q3[a]*V2[b] - qq12*w32*\[Gamma]23*q3[a]*V2[b] + qq2*w32*\[Gamma]23*q3[a]*V2[b] + 4*qq3*w32*\[Gamma]23*q3[a]*V2[b] + 
 4*w12^2*w32*\[Gamma]23*q3[a]*V2[b] + 4*w12*w13*w32*\[Gamma]23*q3[a]*V2[b] - 2*qq2*w12*\[Gamma]13*\[Gamma]23*q3[a]*V2[b] - 2*qq23*w12*\[Gamma]13*\[Gamma]23*q3[a]*V2[b] - 2*qq3*w12*\[Gamma]13*\[Gamma]23*q3[a]*V2[b] - 
 2*qq2*w13*\[Gamma]13*\[Gamma]23*q3[a]*V2[b] - 2*qq23*w13*\[Gamma]13*\[Gamma]23*q3[a]*V2[b] - 2*qq3*w13*\[Gamma]13*\[Gamma]23*q3[a]*V2[b] + 2*qq2*w12*w21*V1[a]*V2[b] + 2*qq23*w12*w21*V1[a]*V2[b] + 
 2*qq2*w13*w21*V1[a]*V2[b] + 2*qq23*w13*w21*V1[a]*V2[b] + 2*qq1*w12*w23*V1[a]*V2[b] + 2*qq2*w12*w23*V1[a]*V2[b] + 2*qq23*w12*w23*V1[a]*V2[b] + 2*qq1*w13*w23*V1[a]*V2[b] + 
 2*qq2*w13*w23*V1[a]*V2[b] + 2*qq23*w13*w23*V1[a]*V2[b] + 4*w12*w23*w31*w32*V1[a]*V2[b] + 4*w13*w23*w31*w32*V1[a]*V2[b] - 4*w12*w21*w32^2*V1[a]*V2[b] - 
 4*w13*w21*w32^2*V1[a]*V2[b] - qq12*qq2*\[Gamma]12*V1[a]*V2[b] - qq13*qq2*\[Gamma]12*V1[a]*V2[b] + qq2^2*\[Gamma]12*V1[a]*V2[b] - qq12*qq23*\[Gamma]12*V1[a]*V2[b] - qq13*qq23*\[Gamma]12*V1[a]*V2[b] - 
 qq2*qq23*\[Gamma]12*V1[a]*V2[b] - 2*qq23^2*\[Gamma]12*V1[a]*V2[b] + qq2*qq3*\[Gamma]12*V1[a]*V2[b] + qq23*qq3*\[Gamma]12*V1[a]*V2[b] + 2*qq12*w32^2*\[Gamma]12*V1[a]*V2[b] + 
 2*qq13*w32^2*\[Gamma]12*V1[a]*V2[b] - 2*qq2*w32^2*\[Gamma]12*V1[a]*V2[b] + 4*qq23*w32^2*\[Gamma]12*V1[a]*V2[b] - 2*qq3*w32^2*\[Gamma]12*V1[a]*V2[b] - 2*qq12*w23*w32*\[Gamma]13*V1[a]*V2[b] - 
 2*qq13*w23*w32*\[Gamma]13*V1[a]*V2[b] + 2*qq2*w23*w32*\[Gamma]13*V1[a]*V2[b] - 4*qq23*w23*w32*\[Gamma]13*V1[a]*V2[b] + 2*qq3*w23*w32*\[Gamma]13*V1[a]*V2[b] - 2*qq2*w12*w31*\[Gamma]23*V1[a]*V2[b] - 
 2*qq23*w12*w31*\[Gamma]23*V1[a]*V2[b] - 2*qq3*w12*w31*\[Gamma]23*V1[a]*V2[b] - 2*qq2*w13*w31*\[Gamma]23*V1[a]*V2[b] - 2*qq23*w13*w31*\[Gamma]23*V1[a]*V2[b] - 2*qq3*w13*w31*\[Gamma]23*V1[a]*V2[b] - 
 2*qq1*w12*w32*\[Gamma]23*V1[a]*V2[b] - 2*qq13*w12*w32*\[Gamma]23*V1[a]*V2[b] - 4*qq23*w12*w32*\[Gamma]23*V1[a]*V2[b] - 2*qq3*w12*w32*\[Gamma]23*V1[a]*V2[b] - 2*qq1*w13*w32*\[Gamma]23*V1[a]*V2[b] + 
 2*qq12*w13*w32*\[Gamma]23*V1[a]*V2[b] - 2*qq2*w13*w32*\[Gamma]23*V1[a]*V2[b] - 4*qq3*w13*w32*\[Gamma]23*V1[a]*V2[b] + qq12*qq2*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] + qq13*qq2*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 
 qq2^2*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] + qq12*qq23*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] + qq13*qq23*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] + qq2*qq23*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] + 2*qq23^2*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] + 
 qq12*qq3*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] + qq13*qq3*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 2*qq2*qq3*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] + qq23*qq3*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - qq3^2*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 
 qq1*qq2*V2[a]*V2[b] + qq12*qq2*V2[a]*V2[b] + qq13*qq2*V2[a]*V2[b] - qq2^2*V2[a]*V2[b] - qq1*qq23*V2[a]*V2[b] + qq12*qq23*V2[a]*V2[b] + qq13*qq23*V2[a]*V2[b] + 
 qq2*qq23*V2[a]*V2[b] + 2*qq23^2*V2[a]*V2[b] - qq2*qq3*V2[a]*V2[b] - qq23*qq3*V2[a]*V2[b] - 2*qq2*w12^2*V2[a]*V2[b] - 2*qq23*w12^2*V2[a]*V2[b] - 4*qq2*w12*w13*V2[a]*V2[b] - 
 4*qq23*w12*w13*V2[a]*V2[b] - 2*qq2*w13^2*V2[a]*V2[b] - 2*qq23*w13^2*V2[a]*V2[b] + 2*qq1*w32^2*V2[a]*V2[b] - 2*qq12*w32^2*V2[a]*V2[b] - 2*qq13*w32^2*V2[a]*V2[b] + 
 2*qq2*w32^2*V2[a]*V2[b] - 4*qq23*w32^2*V2[a]*V2[b] + 2*qq3*w32^2*V2[a]*V2[b] + 4*w12^2*w32^2*V2[a]*V2[b] + 8*w12*w13*w32^2*V2[a]*V2[b] + 4*w13^2*w32^2*V2[a]*V2[b] - 
 qq23*w31*q1[b]*V3[a] - qq3*w31*q1[b]*V3[a] + 2*w23^2*w31*q1[b]*V3[a] - qq1*w32*q1[b]*V3[a] + (qq12*w32*q1[b]*V3[a])/2 + (qq13*w32*q1[b]*V3[a])/2 - (qq2*w32*q1[b]*V3[a])/2 - 
 (3*qq3*w32*q1[b]*V3[a])/2 - 2*w21*w23*w32*q1[b]*V3[a] + qq2*w21*\[Gamma]23*q1[b]*V3[a] + qq23*w21*\[Gamma]23*q1[b]*V3[a] + qq3*w21*\[Gamma]23*q1[b]*V3[a] + qq1*w23*\[Gamma]23*q1[b]*V3[a] - 
 qq13*w23*\[Gamma]23*q1[b]*V3[a] + 2*qq2*w23*\[Gamma]23*q1[b]*V3[a] + qq3*w23*\[Gamma]23*q1[b]*V3[a] - qq23*w31*q2[b]*V3[a] - qq3*w31*q2[b]*V3[a] + 2*w23^2*w31*q2[b]*V3[a] - 
 (qq12*w32*q2[b]*V3[a])/2 - (qq13*w32*q2[b]*V3[a])/2 + (qq2*w32*q2[b]*V3[a])/2 - 2*qq23*w32*q2[b]*V3[a] - (3*qq3*w32*q2[b]*V3[a])/2 - 2*w21*w23*w32*q2[b]*V3[a] + 
 4*w12*w23*w32*\[Gamma]12*q2[b]*V3[a] + 4*w13*w23*w32*\[Gamma]12*q2[b]*V3[a] + 2*qq23*w12*\[Gamma]13*q2[b]*V3[a] + 2*qq3*w12*\[Gamma]13*q2[b]*V3[a] + 2*qq23*w13*\[Gamma]13*q2[b]*V3[a] + 
 2*qq3*w13*\[Gamma]13*q2[b]*V3[a] - 4*w12*w23^2*\[Gamma]13*q2[b]*V3[a] - 4*w13*w23^2*\[Gamma]13*q2[b]*V3[a] + qq2*w21*\[Gamma]23*q2[b]*V3[a] + qq23*w21*\[Gamma]23*q2[b]*V3[a] + qq3*w21*\[Gamma]23*q2[b]*V3[a] + 
 qq1*w23*\[Gamma]23*q2[b]*V3[a] - qq13*w23*\[Gamma]23*q2[b]*V3[a] + 4*qq2*w23*\[Gamma]23*q2[b]*V3[a] + qq3*w23*\[Gamma]23*q2[b]*V3[a] + 4*w12*w13*w23*\[Gamma]23*q2[b]*V3[a] + 
 4*w13^2*w23*\[Gamma]23*q2[b]*V3[a] - 2*qq2*w12*\[Gamma]12*\[Gamma]23*q2[b]*V3[a] - 2*qq23*w12*\[Gamma]12*\[Gamma]23*q2[b]*V3[a] - 2*qq3*w12*\[Gamma]12*\[Gamma]23*q2[b]*V3[a] - 2*qq2*w13*\[Gamma]12*\[Gamma]23*q2[b]*V3[a] - 
 2*qq23*w13*\[Gamma]12*\[Gamma]23*q2[b]*V3[a] - 2*qq3*w13*\[Gamma]12*\[Gamma]23*q2[b]*V3[a] - qq23*w31*q3[b]*V3[a] - qq3*w31*q3[b]*V3[a] + 2*w23^2*w31*q3[b]*V3[a] - (qq12*w32*q3[b]*V3[a])/2 - 
 (qq13*w32*q3[b]*V3[a])/2 + (qq2*w32*q3[b]*V3[a])/2 - 2*qq23*w32*q3[b]*V3[a] - (3*qq3*w32*q3[b]*V3[a])/2 - 2*w21*w23*w32*q3[b]*V3[a] + 4*w12*w23*w32*\[Gamma]12*q3[b]*V3[a] + 
 4*w13*w23*w32*\[Gamma]12*q3[b]*V3[a] + 2*qq23*w12*\[Gamma]13*q3[b]*V3[a] + 2*qq3*w12*\[Gamma]13*q3[b]*V3[a] + 2*qq23*w13*\[Gamma]13*q3[b]*V3[a] + 2*qq3*w13*\[Gamma]13*q3[b]*V3[a] - 
 4*w12*w23^2*\[Gamma]13*q3[b]*V3[a] - 4*w13*w23^2*\[Gamma]13*q3[b]*V3[a] + qq2*w21*\[Gamma]23*q3[b]*V3[a] + qq23*w21*\[Gamma]23*q3[b]*V3[a] + qq3*w21*\[Gamma]23*q3[b]*V3[a] - qq1*w23*\[Gamma]23*q3[b]*V3[a] + 
 2*qq12*w23*\[Gamma]23*q3[b]*V3[a] + qq13*w23*\[Gamma]23*q3[b]*V3[a] + 2*qq2*w23*\[Gamma]23*q3[b]*V3[a] + 4*qq23*w23*\[Gamma]23*q3[b]*V3[a] - qq3*w23*\[Gamma]23*q3[b]*V3[a] - 
 4*w12^2*w23*\[Gamma]23*q3[b]*V3[a] - 4*w12*w13*w23*\[Gamma]23*q3[b]*V3[a] - 2*qq2*w12*\[Gamma]12*\[Gamma]23*q3[b]*V3[a] - 2*qq23*w12*\[Gamma]12*\[Gamma]23*q3[b]*V3[a] - 2*qq3*w12*\[Gamma]12*\[Gamma]23*q3[b]*V3[a] - 
 2*qq2*w13*\[Gamma]12*\[Gamma]23*q3[b]*V3[a] - 2*qq23*w13*\[Gamma]12*\[Gamma]23*q3[b]*V3[a] - 2*qq3*w13*\[Gamma]12*\[Gamma]23*q3[b]*V3[a] + 2*qq23*w12*w31*V1[b]*V3[a] + 2*qq3*w12*w31*V1[b]*V3[a] + 
 2*qq23*w13*w31*V1[b]*V3[a] + 2*qq3*w13*w31*V1[b]*V3[a] - 4*w12*w23^2*w31*V1[b]*V3[a] - 4*w13*w23^2*w31*V1[b]*V3[a] + 2*qq1*w12*w32*V1[b]*V3[a] + 
 2*qq23*w12*w32*V1[b]*V3[a] + 2*qq3*w12*w32*V1[b]*V3[a] + 2*qq1*w13*w32*V1[b]*V3[a] + 2*qq23*w13*w32*V1[b]*V3[a] + 2*qq3*w13*w32*V1[b]*V3[a] + 
 4*w12*w21*w23*w32*V1[b]*V3[a] + 4*w13*w21*w23*w32*V1[b]*V3[a] - 2*qq12*w23*w32*\[Gamma]12*V1[b]*V3[a] - 2*qq13*w23*w32*\[Gamma]12*V1[b]*V3[a] + 2*qq2*w23*w32*\[Gamma]12*V1[b]*V3[a] - 
 4*qq23*w23*w32*\[Gamma]12*V1[b]*V3[a] + 2*qq3*w23*w32*\[Gamma]12*V1[b]*V3[a] - qq12*qq23*\[Gamma]13*V1[b]*V3[a] - qq13*qq23*\[Gamma]13*V1[b]*V3[a] + qq2*qq23*\[Gamma]13*V1[b]*V3[a] - 
 2*qq23^2*\[Gamma]13*V1[b]*V3[a] - qq12*qq3*\[Gamma]13*V1[b]*V3[a] - qq13*qq3*\[Gamma]13*V1[b]*V3[a] + qq2*qq3*\[Gamma]13*V1[b]*V3[a] - qq23*qq3*\[Gamma]13*V1[b]*V3[a] + qq3^2*\[Gamma]13*V1[b]*V3[a] + 
 2*qq12*w23^2*\[Gamma]13*V1[b]*V3[a] + 2*qq13*w23^2*\[Gamma]13*V1[b]*V3[a] - 2*qq2*w23^2*\[Gamma]13*V1[b]*V3[a] + 4*qq23*w23^2*\[Gamma]13*V1[b]*V3[a] - 2*qq3*w23^2*\[Gamma]13*V1[b]*V3[a] - 
 2*qq2*w12*w21*\[Gamma]23*V1[b]*V3[a] - 2*qq23*w12*w21*\[Gamma]23*V1[b]*V3[a] - 2*qq3*w12*w21*\[Gamma]23*V1[b]*V3[a] - 2*qq2*w13*w21*\[Gamma]23*V1[b]*V3[a] - 2*qq23*w13*w21*\[Gamma]23*V1[b]*V3[a] - 
 2*qq3*w13*w21*\[Gamma]23*V1[b]*V3[a] - 2*qq1*w12*w23*\[Gamma]23*V1[b]*V3[a] + 2*qq13*w12*w23*\[Gamma]23*V1[b]*V3[a] - 4*qq2*w12*w23*\[Gamma]23*V1[b]*V3[a] - 2*qq3*w12*w23*\[Gamma]23*V1[b]*V3[a] - 
 2*qq1*w13*w23*\[Gamma]23*V1[b]*V3[a] - 2*qq12*w13*w23*\[Gamma]23*V1[b]*V3[a] - 2*qq2*w13*w23*\[Gamma]23*V1[b]*V3[a] - 4*qq23*w13*w23*\[Gamma]23*V1[b]*V3[a] + qq12*qq2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + 
 qq13*qq2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - qq2^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + qq12*qq23*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + qq13*qq23*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + qq2*qq23*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + 
 2*qq23^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + qq12*qq3*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + qq13*qq3*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 2*qq2*qq3*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + qq23*qq3*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 
 qq3^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 2*qq1*w23*w32*V2[b]*V3[a] + 2*qq12*w23*w32*V2[b]*V3[a] + 2*qq13*w23*w32*V2[b]*V3[a] - 2*qq2*w23*w32*V2[b]*V3[a] + 4*qq23*w23*w32*V2[b]*V3[a] - 
 2*qq3*w23*w32*V2[b]*V3[a] - 4*w12^2*w23*w32*V2[b]*V3[a] - 8*w12*w13*w23*w32*V2[b]*V3[a] - 4*w13^2*w23*w32*V2[b]*V3[a] + qq1*qq2*\[Gamma]23*V2[b]*V3[a] - 
 qq12*qq2*\[Gamma]23*V2[b]*V3[a] - qq13*qq2*\[Gamma]23*V2[b]*V3[a] + qq2^2*\[Gamma]23*V2[b]*V3[a] + qq1*qq23*\[Gamma]23*V2[b]*V3[a] - qq12*qq23*\[Gamma]23*V2[b]*V3[a] - qq13*qq23*\[Gamma]23*V2[b]*V3[a] - 
 qq2*qq23*\[Gamma]23*V2[b]*V3[a] - 2*qq23^2*\[Gamma]23*V2[b]*V3[a] + qq1*qq3*\[Gamma]23*V2[b]*V3[a] - qq12*qq3*\[Gamma]23*V2[b]*V3[a] - qq13*qq3*\[Gamma]23*V2[b]*V3[a] + 2*qq2*qq3*\[Gamma]23*V2[b]*V3[a] - 
 qq23*qq3*\[Gamma]23*V2[b]*V3[a] + qq3^2*\[Gamma]23*V2[b]*V3[a] + 2*qq2*w12^2*\[Gamma]23*V2[b]*V3[a] + 2*qq23*w12^2*\[Gamma]23*V2[b]*V3[a] + 2*qq3*w12^2*\[Gamma]23*V2[b]*V3[a] + 
 4*qq2*w12*w13*\[Gamma]23*V2[b]*V3[a] + 4*qq23*w12*w13*\[Gamma]23*V2[b]*V3[a] + 4*qq3*w12*w13*\[Gamma]23*V2[b]*V3[a] + 2*qq2*w13^2*\[Gamma]23*V2[b]*V3[a] + 2*qq23*w13^2*\[Gamma]23*V2[b]*V3[a] + 
 2*qq3*w13^2*\[Gamma]23*V2[b]*V3[a] - qq23*w31*q1[a]*V3[b] - qq3*w31*q1[a]*V3[b] + 2*w23^2*w31*q1[a]*V3[b] - qq1*w32*q1[a]*V3[b] + (qq12*w32*q1[a]*V3[b])/2 + 
 (qq13*w32*q1[a]*V3[b])/2 - (qq2*w32*q1[a]*V3[b])/2 - (3*qq3*w32*q1[a]*V3[b])/2 - 2*w21*w23*w32*q1[a]*V3[b] + qq2*w21*\[Gamma]23*q1[a]*V3[b] + qq23*w21*\[Gamma]23*q1[a]*V3[b] + 
 qq3*w21*\[Gamma]23*q1[a]*V3[b] + qq1*w23*\[Gamma]23*q1[a]*V3[b] - qq13*w23*\[Gamma]23*q1[a]*V3[b] + 2*qq2*w23*\[Gamma]23*q1[a]*V3[b] + qq3*w23*\[Gamma]23*q1[a]*V3[b] - qq23*w31*q2[a]*V3[b] - 
 qq3*w31*q2[a]*V3[b] + 2*w23^2*w31*q2[a]*V3[b] - (qq12*w32*q2[a]*V3[b])/2 - (qq13*w32*q2[a]*V3[b])/2 + (qq2*w32*q2[a]*V3[b])/2 - 2*qq23*w32*q2[a]*V3[b] - 
 (3*qq3*w32*q2[a]*V3[b])/2 - 2*w21*w23*w32*q2[a]*V3[b] + 4*w12*w23*w32*\[Gamma]12*q2[a]*V3[b] + 4*w13*w23*w32*\[Gamma]12*q2[a]*V3[b] + 2*qq23*w12*\[Gamma]13*q2[a]*V3[b] + 
 2*qq3*w12*\[Gamma]13*q2[a]*V3[b] + 2*qq23*w13*\[Gamma]13*q2[a]*V3[b] + 2*qq3*w13*\[Gamma]13*q2[a]*V3[b] - 4*w12*w23^2*\[Gamma]13*q2[a]*V3[b] - 4*w13*w23^2*\[Gamma]13*q2[a]*V3[b] + 
 qq2*w21*\[Gamma]23*q2[a]*V3[b] + qq23*w21*\[Gamma]23*q2[a]*V3[b] + qq3*w21*\[Gamma]23*q2[a]*V3[b] + qq1*w23*\[Gamma]23*q2[a]*V3[b] - qq13*w23*\[Gamma]23*q2[a]*V3[b] + 4*qq2*w23*\[Gamma]23*q2[a]*V3[b] + 
 qq3*w23*\[Gamma]23*q2[a]*V3[b] + 4*w12*w13*w23*\[Gamma]23*q2[a]*V3[b] + 4*w13^2*w23*\[Gamma]23*q2[a]*V3[b] - 2*qq2*w12*\[Gamma]12*\[Gamma]23*q2[a]*V3[b] - 2*qq23*w12*\[Gamma]12*\[Gamma]23*q2[a]*V3[b] - 
 2*qq3*w12*\[Gamma]12*\[Gamma]23*q2[a]*V3[b] - 2*qq2*w13*\[Gamma]12*\[Gamma]23*q2[a]*V3[b] - 2*qq23*w13*\[Gamma]12*\[Gamma]23*q2[a]*V3[b] - 2*qq3*w13*\[Gamma]12*\[Gamma]23*q2[a]*V3[b] - qq23*w31*q3[a]*V3[b] - 
 qq3*w31*q3[a]*V3[b] + 2*w23^2*w31*q3[a]*V3[b] - (qq12*w32*q3[a]*V3[b])/2 - (qq13*w32*q3[a]*V3[b])/2 + (qq2*w32*q3[a]*V3[b])/2 - 2*qq23*w32*q3[a]*V3[b] - 
 (3*qq3*w32*q3[a]*V3[b])/2 - 2*w21*w23*w32*q3[a]*V3[b] + 4*w12*w23*w32*\[Gamma]12*q3[a]*V3[b] + 4*w13*w23*w32*\[Gamma]12*q3[a]*V3[b] + 2*qq23*w12*\[Gamma]13*q3[a]*V3[b] + 
 2*qq3*w12*\[Gamma]13*q3[a]*V3[b] + 2*qq23*w13*\[Gamma]13*q3[a]*V3[b] + 2*qq3*w13*\[Gamma]13*q3[a]*V3[b] - 4*w12*w23^2*\[Gamma]13*q3[a]*V3[b] - 4*w13*w23^2*\[Gamma]13*q3[a]*V3[b] + 
 qq2*w21*\[Gamma]23*q3[a]*V3[b] + qq23*w21*\[Gamma]23*q3[a]*V3[b] + qq3*w21*\[Gamma]23*q3[a]*V3[b] - qq1*w23*\[Gamma]23*q3[a]*V3[b] + 2*qq12*w23*\[Gamma]23*q3[a]*V3[b] + qq13*w23*\[Gamma]23*q3[a]*V3[b] + 
 2*qq2*w23*\[Gamma]23*q3[a]*V3[b] + 4*qq23*w23*\[Gamma]23*q3[a]*V3[b] - qq3*w23*\[Gamma]23*q3[a]*V3[b] - 4*w12^2*w23*\[Gamma]23*q3[a]*V3[b] - 4*w12*w13*w23*\[Gamma]23*q3[a]*V3[b] - 
 2*qq2*w12*\[Gamma]12*\[Gamma]23*q3[a]*V3[b] - 2*qq23*w12*\[Gamma]12*\[Gamma]23*q3[a]*V3[b] - 2*qq3*w12*\[Gamma]12*\[Gamma]23*q3[a]*V3[b] - 2*qq2*w13*\[Gamma]12*\[Gamma]23*q3[a]*V3[b] - 2*qq23*w13*\[Gamma]12*\[Gamma]23*q3[a]*V3[b] - 
 2*qq3*w13*\[Gamma]12*\[Gamma]23*q3[a]*V3[b] + 2*qq23*w12*w31*V1[a]*V3[b] + 2*qq3*w12*w31*V1[a]*V3[b] + 2*qq23*w13*w31*V1[a]*V3[b] + 2*qq3*w13*w31*V1[a]*V3[b] - 
 4*w12*w23^2*w31*V1[a]*V3[b] - 4*w13*w23^2*w31*V1[a]*V3[b] + 2*qq1*w12*w32*V1[a]*V3[b] + 2*qq23*w12*w32*V1[a]*V3[b] + 2*qq3*w12*w32*V1[a]*V3[b] + 2*qq1*w13*w32*V1[a]*V3[b] + 
 2*qq23*w13*w32*V1[a]*V3[b] + 2*qq3*w13*w32*V1[a]*V3[b] + 4*w12*w21*w23*w32*V1[a]*V3[b] + 4*w13*w21*w23*w32*V1[a]*V3[b] - 2*qq12*w23*w32*\[Gamma]12*V1[a]*V3[b] - 
 2*qq13*w23*w32*\[Gamma]12*V1[a]*V3[b] + 2*qq2*w23*w32*\[Gamma]12*V1[a]*V3[b] - 4*qq23*w23*w32*\[Gamma]12*V1[a]*V3[b] + 2*qq3*w23*w32*\[Gamma]12*V1[a]*V3[b] - qq12*qq23*\[Gamma]13*V1[a]*V3[b] - 
 qq13*qq23*\[Gamma]13*V1[a]*V3[b] + qq2*qq23*\[Gamma]13*V1[a]*V3[b] - 2*qq23^2*\[Gamma]13*V1[a]*V3[b] - qq12*qq3*\[Gamma]13*V1[a]*V3[b] - qq13*qq3*\[Gamma]13*V1[a]*V3[b] + qq2*qq3*\[Gamma]13*V1[a]*V3[b] - 
 qq23*qq3*\[Gamma]13*V1[a]*V3[b] + qq3^2*\[Gamma]13*V1[a]*V3[b] + 2*qq12*w23^2*\[Gamma]13*V1[a]*V3[b] + 2*qq13*w23^2*\[Gamma]13*V1[a]*V3[b] - 2*qq2*w23^2*\[Gamma]13*V1[a]*V3[b] + 
 4*qq23*w23^2*\[Gamma]13*V1[a]*V3[b] - 2*qq3*w23^2*\[Gamma]13*V1[a]*V3[b] - 2*qq2*w12*w21*\[Gamma]23*V1[a]*V3[b] - 2*qq23*w12*w21*\[Gamma]23*V1[a]*V3[b] - 2*qq3*w12*w21*\[Gamma]23*V1[a]*V3[b] - 
 2*qq2*w13*w21*\[Gamma]23*V1[a]*V3[b] - 2*qq23*w13*w21*\[Gamma]23*V1[a]*V3[b] - 2*qq3*w13*w21*\[Gamma]23*V1[a]*V3[b] - 2*qq1*w12*w23*\[Gamma]23*V1[a]*V3[b] + 2*qq13*w12*w23*\[Gamma]23*V1[a]*V3[b] - 
 4*qq2*w12*w23*\[Gamma]23*V1[a]*V3[b] - 2*qq3*w12*w23*\[Gamma]23*V1[a]*V3[b] - 2*qq1*w13*w23*\[Gamma]23*V1[a]*V3[b] - 2*qq12*w13*w23*\[Gamma]23*V1[a]*V3[b] - 2*qq2*w13*w23*\[Gamma]23*V1[a]*V3[b] - 
 4*qq23*w13*w23*\[Gamma]23*V1[a]*V3[b] + qq12*qq2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + qq13*qq2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - qq2^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + qq12*qq23*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + 
 qq13*qq23*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + qq2*qq23*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + 2*qq23^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + qq12*qq3*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + qq13*qq3*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 
 2*qq2*qq3*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + qq23*qq3*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - qq3^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 2*qq1*w23*w32*V2[a]*V3[b] + 2*qq12*w23*w32*V2[a]*V3[b] + 
 2*qq13*w23*w32*V2[a]*V3[b] - 2*qq2*w23*w32*V2[a]*V3[b] + 4*qq23*w23*w32*V2[a]*V3[b] - 2*qq3*w23*w32*V2[a]*V3[b] - 4*w12^2*w23*w32*V2[a]*V3[b] - 
 8*w12*w13*w23*w32*V2[a]*V3[b] - 4*w13^2*w23*w32*V2[a]*V3[b] + qq1*qq2*\[Gamma]23*V2[a]*V3[b] - qq12*qq2*\[Gamma]23*V2[a]*V3[b] - qq13*qq2*\[Gamma]23*V2[a]*V3[b] + qq2^2*\[Gamma]23*V2[a]*V3[b] + 
 qq1*qq23*\[Gamma]23*V2[a]*V3[b] - qq12*qq23*\[Gamma]23*V2[a]*V3[b] - qq13*qq23*\[Gamma]23*V2[a]*V3[b] - qq2*qq23*\[Gamma]23*V2[a]*V3[b] - 2*qq23^2*\[Gamma]23*V2[a]*V3[b] + qq1*qq3*\[Gamma]23*V2[a]*V3[b] - 
 qq12*qq3*\[Gamma]23*V2[a]*V3[b] - qq13*qq3*\[Gamma]23*V2[a]*V3[b] + 2*qq2*qq3*\[Gamma]23*V2[a]*V3[b] - qq23*qq3*\[Gamma]23*V2[a]*V3[b] + qq3^2*\[Gamma]23*V2[a]*V3[b] + 2*qq2*w12^2*\[Gamma]23*V2[a]*V3[b] + 
 2*qq23*w12^2*\[Gamma]23*V2[a]*V3[b] + 2*qq3*w12^2*\[Gamma]23*V2[a]*V3[b] + 4*qq2*w12*w13*\[Gamma]23*V2[a]*V3[b] + 4*qq23*w12*w13*\[Gamma]23*V2[a]*V3[b] + 4*qq3*w12*w13*\[Gamma]23*V2[a]*V3[b] + 
 2*qq2*w13^2*\[Gamma]23*V2[a]*V3[b] + 2*qq23*w13^2*\[Gamma]23*V2[a]*V3[b] + 2*qq3*w13^2*\[Gamma]23*V2[a]*V3[b] - qq1*qq23*V3[a]*V3[b] + qq12*qq23*V3[a]*V3[b] + qq13*qq23*V3[a]*V3[b] - 
 qq2*qq23*V3[a]*V3[b] + 2*qq23^2*V3[a]*V3[b] - qq1*qq3*V3[a]*V3[b] + qq12*qq3*V3[a]*V3[b] + qq13*qq3*V3[a]*V3[b] - qq2*qq3*V3[a]*V3[b] + qq23*qq3*V3[a]*V3[b] - 
 qq3^2*V3[a]*V3[b] - 2*qq23*w12^2*V3[a]*V3[b] - 2*qq3*w12^2*V3[a]*V3[b] - 4*qq23*w12*w13*V3[a]*V3[b] - 4*qq3*w12*w13*V3[a]*V3[b] - 2*qq23*w13^2*V3[a]*V3[b] - 
 2*qq3*w13^2*V3[a]*V3[b] + 2*qq1*w23^2*V3[a]*V3[b] - 2*qq12*w23^2*V3[a]*V3[b] - 2*qq13*w23^2*V3[a]*V3[b] + 2*qq2*w23^2*V3[a]*V3[b] - 4*qq23*w23^2*V3[a]*V3[b] + 
 2*qq3*w23^2*V3[a]*V3[b] + 4*w12^2*w23^2*V3[a]*V3[b] + 8*w12*w13*w23^2*V3[a]*V3[b] + 4*w13^2*w23^2*V3[a]*V3[b]


(* ::Subsection::Closed:: *)
(*Diagram 3*)


n[3][a_,b_] := (qq2*w12*q2[b]*V1[a])/2 + (qq23*w12*q2[b]*V1[a])/2 + (qq3*w12*q2[b]*V1[a])/2 + w12^3*q2[b]*V1[a] + (qq2*w13*q2[b]*V1[a])/2 + (qq23*w13*q2[b]*V1[a])/2 + 
 (qq3*w13*q2[b]*V1[a])/2 + 3*w12^2*w13*q2[b]*V1[a] + 2*w12*w13^2*q2[b]*V1[a] - w12*w23^2*q2[b]*V1[a] - w13*w23^2*q2[b]*V1[a] - w12*w32^2*q2[b]*V1[a] - 
 w13*w32^2*q2[b]*V1[a] - qq2*w12*\[Gamma]12^2*q2[b]*V1[a] - qq23*w12*\[Gamma]12^2*q2[b]*V1[a] - qq2*w13*\[Gamma]12^2*q2[b]*V1[a] - qq23*w13*\[Gamma]12^2*q2[b]*V1[a] + 
 2*w12*w32^2*\[Gamma]12^2*q2[b]*V1[a] + 2*w13*w32^2*\[Gamma]12^2*q2[b]*V1[a] - 4*w12*w23*w32*\[Gamma]12*\[Gamma]13*q2[b]*V1[a] - 4*w13*w23*w32*\[Gamma]12*\[Gamma]13*q2[b]*V1[a] - qq23*w12*\[Gamma]13^2*q2[b]*V1[a] - 
 qq3*w12*\[Gamma]13^2*q2[b]*V1[a] - qq23*w13*\[Gamma]13^2*q2[b]*V1[a] - qq3*w13*\[Gamma]13^2*q2[b]*V1[a] + 2*w12*w23^2*\[Gamma]13^2*q2[b]*V1[a] + 2*w13*w23^2*\[Gamma]13^2*q2[b]*V1[a] + 
 4*w12*w13*w32*\[Gamma]12*\[Gamma]23*q2[b]*V1[a] + 4*w13^2*w32*\[Gamma]12*\[Gamma]23*q2[b]*V1[a] - 4*w12*w13*w23*\[Gamma]13*\[Gamma]23*q2[b]*V1[a] - 4*w13^2*w23*\[Gamma]13*\[Gamma]23*q2[b]*V1[a] + 
 2*qq2*w12*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*V1[a] + 2*qq23*w12*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*V1[a] + 2*qq3*w12*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*V1[a] + 2*qq2*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*V1[a] + 
 2*qq23*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*V1[a] + 2*qq3*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*V1[a] - qq2*w12*\[Gamma]23^2*q2[b]*V1[a] - qq3*w12*\[Gamma]23^2*q2[b]*V1[a] - 2*w12^3*\[Gamma]23^2*q2[b]*V1[a] - 
 qq2*w13*\[Gamma]23^2*q2[b]*V1[a] - qq3*w13*\[Gamma]23^2*q2[b]*V1[a] - 6*w12^2*w13*\[Gamma]23^2*q2[b]*V1[a] - 4*w12*w13^2*\[Gamma]23^2*q2[b]*V1[a] + (qq2*w12*q3[b]*V1[a])/2 + 
 (qq23*w12*q3[b]*V1[a])/2 + (qq3*w12*q3[b]*V1[a])/2 + (qq2*w13*q3[b]*V1[a])/2 + (qq23*w13*q3[b]*V1[a])/2 + (qq3*w13*q3[b]*V1[a])/2 + 2*w12^2*w13*q3[b]*V1[a] + 
 3*w12*w13^2*q3[b]*V1[a] + w13^3*q3[b]*V1[a] - w12*w23^2*q3[b]*V1[a] - w13*w23^2*q3[b]*V1[a] - w12*w32^2*q3[b]*V1[a] - w13*w32^2*q3[b]*V1[a] - qq2*w12*\[Gamma]12^2*q3[b]*V1[a] - 
 qq23*w12*\[Gamma]12^2*q3[b]*V1[a] - qq2*w13*\[Gamma]12^2*q3[b]*V1[a] - qq23*w13*\[Gamma]12^2*q3[b]*V1[a] + 2*w12*w32^2*\[Gamma]12^2*q3[b]*V1[a] + 2*w13*w32^2*\[Gamma]12^2*q3[b]*V1[a] - 
 4*w12*w23*w32*\[Gamma]12*\[Gamma]13*q3[b]*V1[a] - 4*w13*w23*w32*\[Gamma]12*\[Gamma]13*q3[b]*V1[a] - qq23*w12*\[Gamma]13^2*q3[b]*V1[a] - qq3*w12*\[Gamma]13^2*q3[b]*V1[a] - qq23*w13*\[Gamma]13^2*q3[b]*V1[a] - 
 qq3*w13*\[Gamma]13^2*q3[b]*V1[a] + 2*w12*w23^2*\[Gamma]13^2*q3[b]*V1[a] + 2*w13*w23^2*\[Gamma]13^2*q3[b]*V1[a] - 4*w12^2*w32*\[Gamma]12*\[Gamma]23*q3[b]*V1[a] - 4*w12*w13*w32*\[Gamma]12*\[Gamma]23*q3[b]*V1[a] + 
 4*w12^2*w23*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] + 4*w12*w13*w23*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] + 2*qq2*w12*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] + 2*qq23*w12*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] + 
 2*qq3*w12*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] + 2*qq2*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] + 2*qq23*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] + 2*qq3*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] - 
 qq2*w12*\[Gamma]23^2*q3[b]*V1[a] - qq3*w12*\[Gamma]23^2*q3[b]*V1[a] - qq2*w13*\[Gamma]23^2*q3[b]*V1[a] - qq3*w13*\[Gamma]23^2*q3[b]*V1[a] - 4*w12^2*w13*\[Gamma]23^2*q3[b]*V1[a] - 
 6*w12*w13^2*\[Gamma]23^2*q3[b]*V1[a] - 2*w13^3*\[Gamma]23^2*q3[b]*V1[a] + (qq2*w12*q2[a]*V1[b])/2 + (qq23*w12*q2[a]*V1[b])/2 + (qq3*w12*q2[a]*V1[b])/2 + w12^3*q2[a]*V1[b] + 
 (qq2*w13*q2[a]*V1[b])/2 + (qq23*w13*q2[a]*V1[b])/2 + (qq3*w13*q2[a]*V1[b])/2 + 3*w12^2*w13*q2[a]*V1[b] + 2*w12*w13^2*q2[a]*V1[b] - w12*w23^2*q2[a]*V1[b] - 
 w13*w23^2*q2[a]*V1[b] - w12*w32^2*q2[a]*V1[b] - w13*w32^2*q2[a]*V1[b] - qq2*w12*\[Gamma]12^2*q2[a]*V1[b] - qq23*w12*\[Gamma]12^2*q2[a]*V1[b] - qq2*w13*\[Gamma]12^2*q2[a]*V1[b] - 
 qq23*w13*\[Gamma]12^2*q2[a]*V1[b] + 2*w12*w32^2*\[Gamma]12^2*q2[a]*V1[b] + 2*w13*w32^2*\[Gamma]12^2*q2[a]*V1[b] - 4*w12*w23*w32*\[Gamma]12*\[Gamma]13*q2[a]*V1[b] - 4*w13*w23*w32*\[Gamma]12*\[Gamma]13*q2[a]*V1[b] - 
 qq23*w12*\[Gamma]13^2*q2[a]*V1[b] - qq3*w12*\[Gamma]13^2*q2[a]*V1[b] - qq23*w13*\[Gamma]13^2*q2[a]*V1[b] - qq3*w13*\[Gamma]13^2*q2[a]*V1[b] + 2*w12*w23^2*\[Gamma]13^2*q2[a]*V1[b] + 
 2*w13*w23^2*\[Gamma]13^2*q2[a]*V1[b] + 4*w12*w13*w32*\[Gamma]12*\[Gamma]23*q2[a]*V1[b] + 4*w13^2*w32*\[Gamma]12*\[Gamma]23*q2[a]*V1[b] - 4*w12*w13*w23*\[Gamma]13*\[Gamma]23*q2[a]*V1[b] - 
 4*w13^2*w23*\[Gamma]13*\[Gamma]23*q2[a]*V1[b] + 2*qq2*w12*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*V1[b] + 2*qq23*w12*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*V1[b] + 2*qq3*w12*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*V1[b] + 
 2*qq2*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*V1[b] + 2*qq23*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*V1[b] + 2*qq3*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*V1[b] - qq2*w12*\[Gamma]23^2*q2[a]*V1[b] - 
 qq3*w12*\[Gamma]23^2*q2[a]*V1[b] - 2*w12^3*\[Gamma]23^2*q2[a]*V1[b] - qq2*w13*\[Gamma]23^2*q2[a]*V1[b] - qq3*w13*\[Gamma]23^2*q2[a]*V1[b] - 6*w12^2*w13*\[Gamma]23^2*q2[a]*V1[b] - 
 4*w12*w13^2*\[Gamma]23^2*q2[a]*V1[b] + (qq2*w12*q3[a]*V1[b])/2 + (qq23*w12*q3[a]*V1[b])/2 + (qq3*w12*q3[a]*V1[b])/2 + (qq2*w13*q3[a]*V1[b])/2 + (qq23*w13*q3[a]*V1[b])/2 + 
 (qq3*w13*q3[a]*V1[b])/2 + 2*w12^2*w13*q3[a]*V1[b] + 3*w12*w13^2*q3[a]*V1[b] + w13^3*q3[a]*V1[b] - w12*w23^2*q3[a]*V1[b] - w13*w23^2*q3[a]*V1[b] - w12*w32^2*q3[a]*V1[b] - 
 w13*w32^2*q3[a]*V1[b] - qq2*w12*\[Gamma]12^2*q3[a]*V1[b] - qq23*w12*\[Gamma]12^2*q3[a]*V1[b] - qq2*w13*\[Gamma]12^2*q3[a]*V1[b] - qq23*w13*\[Gamma]12^2*q3[a]*V1[b] + 
 2*w12*w32^2*\[Gamma]12^2*q3[a]*V1[b] + 2*w13*w32^2*\[Gamma]12^2*q3[a]*V1[b] - 4*w12*w23*w32*\[Gamma]12*\[Gamma]13*q3[a]*V1[b] - 4*w13*w23*w32*\[Gamma]12*\[Gamma]13*q3[a]*V1[b] - qq23*w12*\[Gamma]13^2*q3[a]*V1[b] - 
 qq3*w12*\[Gamma]13^2*q3[a]*V1[b] - qq23*w13*\[Gamma]13^2*q3[a]*V1[b] - qq3*w13*\[Gamma]13^2*q3[a]*V1[b] + 2*w12*w23^2*\[Gamma]13^2*q3[a]*V1[b] + 2*w13*w23^2*\[Gamma]13^2*q3[a]*V1[b] - 
 4*w12^2*w32*\[Gamma]12*\[Gamma]23*q3[a]*V1[b] - 4*w12*w13*w32*\[Gamma]12*\[Gamma]23*q3[a]*V1[b] + 4*w12^2*w23*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] + 4*w12*w13*w23*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] + 
 2*qq2*w12*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] + 2*qq23*w12*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] + 2*qq3*w12*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] + 2*qq2*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] + 
 2*qq23*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] + 2*qq3*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] - qq2*w12*\[Gamma]23^2*q3[a]*V1[b] - qq3*w12*\[Gamma]23^2*q3[a]*V1[b] - qq2*w13*\[Gamma]23^2*q3[a]*V1[b] - 
 qq3*w13*\[Gamma]23^2*q3[a]*V1[b] - 4*w12^2*w13*\[Gamma]23^2*q3[a]*V1[b] - 6*w12*w13^2*\[Gamma]23^2*q3[a]*V1[b] - 2*w13^3*\[Gamma]23^2*q3[a]*V1[b] + (qq1*qq2*V1[a]*V1[b])/2 - 
 (qq12*qq2*V1[a]*V1[b])/4 - (qq13*qq2*V1[a]*V1[b])/4 + (qq2^2*V1[a]*V1[b])/4 + (qq1*qq23*V1[a]*V1[b])/2 - (qq12*qq23*V1[a]*V1[b])/4 - (qq13*qq23*V1[a]*V1[b])/4 - 
 (qq2*qq23*V1[a]*V1[b])/4 - (qq23^2*V1[a]*V1[b])/2 + (qq1*qq3*V1[a]*V1[b])/2 - (qq12*qq3*V1[a]*V1[b])/4 - (qq13*qq3*V1[a]*V1[b])/4 + (qq2*qq3*V1[a]*V1[b])/2 - 
 (qq23*qq3*V1[a]*V1[b])/4 + (qq3^2*V1[a]*V1[b])/4 + (qq1*w12^2*V1[a]*V1[b])/2 - (qq12*w12^2*V1[a]*V1[b])/2 - qq2*w12^2*V1[a]*V1[b] - (3*qq23*w12^2*V1[a]*V1[b])/2 - 
 (qq3*w12^2*V1[a]*V1[b])/2 + 2*qq1*w12*w13*V1[a]*V1[b] - qq12*w12*w13*V1[a]*V1[b] - qq13*w12*w13*V1[a]*V1[b] - qq2*w12*w13*V1[a]*V1[b] - 4*qq23*w12*w13*V1[a]*V1[b] - 
 qq3*w12*w13*V1[a]*V1[b] + (qq1*w13^2*V1[a]*V1[b])/2 - (qq13*w13^2*V1[a]*V1[b])/2 - (qq2*w13^2*V1[a]*V1[b])/2 - (3*qq23*w13^2*V1[a]*V1[b])/2 - qq3*w13^2*V1[a]*V1[b] + 
 2*w12^2*w21*w23*V1[a]*V1[b] + 4*w12*w13*w21*w23*V1[a]*V1[b] + 2*w13^2*w21*w23*V1[a]*V1[b] - qq1*w23^2*V1[a]*V1[b] + (qq12*w23^2*V1[a]*V1[b])/2 + 
 (qq13*w23^2*V1[a]*V1[b])/2 - (qq2*w23^2*V1[a]*V1[b])/2 + qq23*w23^2*V1[a]*V1[b] - (qq3*w23^2*V1[a]*V1[b])/2 + 4*w12^2*w23^2*V1[a]*V1[b] + 8*w12*w13*w23^2*V1[a]*V1[b] + 
 4*w13^2*w23^2*V1[a]*V1[b] + 2*w12^2*w31*w32*V1[a]*V1[b] + 4*w12*w13*w31*w32*V1[a]*V1[b] + 2*w13^2*w31*w32*V1[a]*V1[b] - qq1*w32^2*V1[a]*V1[b] + (qq12*w32^2*V1[a]*V1[b])/2 + 
 (qq13*w32^2*V1[a]*V1[b])/2 - (qq2*w32^2*V1[a]*V1[b])/2 + qq23*w32^2*V1[a]*V1[b] - (qq3*w32^2*V1[a]*V1[b])/2 + 4*w12^2*w32^2*V1[a]*V1[b] + 8*w12*w13*w32^2*V1[a]*V1[b] + 
 4*w13^2*w32^2*V1[a]*V1[b] - 2*qq2*w12*w21*\[Gamma]12*V1[a]*V1[b] - 2*qq23*w12*w21*\[Gamma]12*V1[a]*V1[b] - 2*qq2*w13*w21*\[Gamma]12*V1[a]*V1[b] - 2*qq23*w13*w21*\[Gamma]12*V1[a]*V1[b] - 
 2*qq2*w12*w23*\[Gamma]12*V1[a]*V1[b] - 2*qq23*w12*w23*\[Gamma]12*V1[a]*V1[b] - 2*qq2*w13*w23*\[Gamma]12*V1[a]*V1[b] - 2*qq23*w13*w23*\[Gamma]12*V1[a]*V1[b] - 4*w12*w23*w31*w32*\[Gamma]12*V1[a]*V1[b] - 
 4*w13*w23*w31*w32*\[Gamma]12*V1[a]*V1[b] + 4*w12*w21*w32^2*\[Gamma]12*V1[a]*V1[b] + 4*w13*w21*w32^2*\[Gamma]12*V1[a]*V1[b] - qq1*qq2*\[Gamma]12^2*V1[a]*V1[b] + (qq12*qq2*\[Gamma]12^2*V1[a]*V1[b])/2 + 
 (qq13*qq2*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq2^2*\[Gamma]12^2*V1[a]*V1[b])/2 - qq1*qq23*\[Gamma]12^2*V1[a]*V1[b] + (qq12*qq23*\[Gamma]12^2*V1[a]*V1[b])/2 + (qq13*qq23*\[Gamma]12^2*V1[a]*V1[b])/2 + 
 (qq2*qq23*\[Gamma]12^2*V1[a]*V1[b])/2 + qq23^2*\[Gamma]12^2*V1[a]*V1[b] - (qq2*qq3*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq23*qq3*\[Gamma]12^2*V1[a]*V1[b])/2 + 2*qq1*w32^2*\[Gamma]12^2*V1[a]*V1[b] - 
 qq12*w32^2*\[Gamma]12^2*V1[a]*V1[b] - qq13*w32^2*\[Gamma]12^2*V1[a]*V1[b] + qq2*w32^2*\[Gamma]12^2*V1[a]*V1[b] - 2*qq23*w32^2*\[Gamma]12^2*V1[a]*V1[b] + qq3*w32^2*\[Gamma]12^2*V1[a]*V1[b] - 
 2*qq23*w12*w31*\[Gamma]13*V1[a]*V1[b] - 2*qq3*w12*w31*\[Gamma]13*V1[a]*V1[b] - 2*qq23*w13*w31*\[Gamma]13*V1[a]*V1[b] - 2*qq3*w13*w31*\[Gamma]13*V1[a]*V1[b] + 4*w12*w23^2*w31*\[Gamma]13*V1[a]*V1[b] + 
 4*w13*w23^2*w31*\[Gamma]13*V1[a]*V1[b] - 2*qq23*w12*w32*\[Gamma]13*V1[a]*V1[b] - 2*qq3*w12*w32*\[Gamma]13*V1[a]*V1[b] - 2*qq23*w13*w32*\[Gamma]13*V1[a]*V1[b] - 2*qq3*w13*w32*\[Gamma]13*V1[a]*V1[b] - 
 4*w12*w21*w23*w32*\[Gamma]13*V1[a]*V1[b] - 4*w13*w21*w23*w32*\[Gamma]13*V1[a]*V1[b] - 4*qq1*w23*w32*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] + 2*qq12*w23*w32*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] + 
 2*qq13*w23*w32*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] - 2*qq2*w23*w32*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] + 4*qq23*w23*w32*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] - 2*qq3*w23*w32*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] - 
 qq1*qq23*\[Gamma]13^2*V1[a]*V1[b] + (qq12*qq23*\[Gamma]13^2*V1[a]*V1[b])/2 + (qq13*qq23*\[Gamma]13^2*V1[a]*V1[b])/2 - (qq2*qq23*\[Gamma]13^2*V1[a]*V1[b])/2 + qq23^2*\[Gamma]13^2*V1[a]*V1[b] - 
 qq1*qq3*\[Gamma]13^2*V1[a]*V1[b] + (qq12*qq3*\[Gamma]13^2*V1[a]*V1[b])/2 + (qq13*qq3*\[Gamma]13^2*V1[a]*V1[b])/2 - (qq2*qq3*\[Gamma]13^2*V1[a]*V1[b])/2 + (qq23*qq3*\[Gamma]13^2*V1[a]*V1[b])/2 - 
 (qq3^2*\[Gamma]13^2*V1[a]*V1[b])/2 + 2*qq1*w23^2*\[Gamma]13^2*V1[a]*V1[b] - qq12*w23^2*\[Gamma]13^2*V1[a]*V1[b] - qq13*w23^2*\[Gamma]13^2*V1[a]*V1[b] + qq2*w23^2*\[Gamma]13^2*V1[a]*V1[b] - 
 2*qq23*w23^2*\[Gamma]13^2*V1[a]*V1[b] + qq3*w23^2*\[Gamma]13^2*V1[a]*V1[b] - 4*w12*w13*w23*w31*\[Gamma]23*V1[a]*V1[b] - 4*w13^2*w23*w31*\[Gamma]23*V1[a]*V1[b] - 4*w12^2*w21*w32*\[Gamma]23*V1[a]*V1[b] - 
 4*w12*w13*w21*w32*\[Gamma]23*V1[a]*V1[b] - 4*w12^2*w23*w32*\[Gamma]23*V1[a]*V1[b] - 8*w12*w13*w23*w32*\[Gamma]23*V1[a]*V1[b] - 4*w13^2*w23*w32*\[Gamma]23*V1[a]*V1[b] + 
 2*qq2*w12*w31*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] + 2*qq23*w12*w31*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] + 2*qq3*w12*w31*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] + 2*qq2*w13*w31*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] + 
 2*qq23*w13*w31*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] + 2*qq3*w13*w31*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] - 2*qq1*w12*w32*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] + 2*qq13*w12*w32*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] + 
 4*qq23*w12*w32*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] + 2*qq3*w12*w32*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] + 2*qq1*w13*w32*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] - 2*qq12*w13*w32*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] + 
 2*qq2*w13*w32*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] + 4*qq3*w13*w32*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] + 2*qq2*w12*w21*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 2*qq23*w12*w21*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 
 2*qq3*w12*w21*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 2*qq2*w13*w21*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 2*qq23*w13*w21*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 2*qq3*w13*w21*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 
 2*qq1*w12*w23*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - 2*qq13*w12*w23*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 4*qq2*w12*w23*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 2*qq3*w12*w23*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - 
 2*qq1*w13*w23*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 2*qq12*w13*w23*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 2*qq2*w13*w23*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 4*qq23*w13*w23*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 
 2*qq1*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - qq12*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - qq13*qq2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + qq2^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 
 2*qq1*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - qq12*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - qq13*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - qq2*qq23*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - 
 2*qq23^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 2*qq1*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - qq12*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - qq13*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 
 2*qq2*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - qq23*qq3*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + qq3^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - qq1*qq2*\[Gamma]23^2*V1[a]*V1[b] + 
 (qq12*qq2*\[Gamma]23^2*V1[a]*V1[b])/2 + (qq13*qq2*\[Gamma]23^2*V1[a]*V1[b])/2 - (qq2^2*\[Gamma]23^2*V1[a]*V1[b])/2 + qq2*qq23*\[Gamma]23^2*V1[a]*V1[b] - qq1*qq3*\[Gamma]23^2*V1[a]*V1[b] + 
 (qq12*qq3*\[Gamma]23^2*V1[a]*V1[b])/2 + (qq13*qq3*\[Gamma]23^2*V1[a]*V1[b])/2 - qq2*qq3*\[Gamma]23^2*V1[a]*V1[b] + qq23*qq3*\[Gamma]23^2*V1[a]*V1[b] - (qq3^2*\[Gamma]23^2*V1[a]*V1[b])/2 - 
 qq1*w12^2*\[Gamma]23^2*V1[a]*V1[b] + qq12*w12^2*\[Gamma]23^2*V1[a]*V1[b] + 2*qq2*w12^2*\[Gamma]23^2*V1[a]*V1[b] + qq23*w12^2*\[Gamma]23^2*V1[a]*V1[b] + qq3*w12^2*\[Gamma]23^2*V1[a]*V1[b] - 
 4*qq1*w12*w13*\[Gamma]23^2*V1[a]*V1[b] + 2*qq12*w12*w13*\[Gamma]23^2*V1[a]*V1[b] + 2*qq13*w12*w13*\[Gamma]23^2*V1[a]*V1[b] + 2*qq2*w12*w13*\[Gamma]23^2*V1[a]*V1[b] + 
 4*qq23*w12*w13*\[Gamma]23^2*V1[a]*V1[b] + 2*qq3*w12*w13*\[Gamma]23^2*V1[a]*V1[b] - qq1*w13^2*\[Gamma]23^2*V1[a]*V1[b] + qq13*w13^2*\[Gamma]23^2*V1[a]*V1[b] + qq2*w13^2*\[Gamma]23^2*V1[a]*V1[b] + 
 qq23*w13^2*\[Gamma]23^2*V1[a]*V1[b] + 2*qq3*w13^2*\[Gamma]23^2*V1[a]*V1[b] - 2*w12^3*w23*V1[b]*V2[a] - 6*w12^2*w13*w23*V1[b]*V2[a] - 6*w12*w13^2*w23*V1[b]*V2[a] - 
 2*w13^3*w23*V1[b]*V2[a] + 2*qq2*w12^2*\[Gamma]12*V1[b]*V2[a] + 2*qq23*w12^2*\[Gamma]12*V1[b]*V2[a] + 4*qq2*w12*w13*\[Gamma]12*V1[b]*V2[a] + 4*qq23*w12*w13*\[Gamma]12*V1[b]*V2[a] + 
 2*qq2*w13^2*\[Gamma]12*V1[b]*V2[a] + 2*qq23*w13^2*\[Gamma]12*V1[b]*V2[a] - 4*w12^2*w32^2*\[Gamma]12*V1[b]*V2[a] - 8*w12*w13*w32^2*\[Gamma]12*V1[b]*V2[a] - 4*w13^2*w32^2*\[Gamma]12*V1[b]*V2[a] + 
 4*w12^2*w23*w32*\[Gamma]13*V1[b]*V2[a] + 8*w12*w13*w23*w32*\[Gamma]13*V1[b]*V2[a] + 4*w13^2*w23*w32*\[Gamma]13*V1[b]*V2[a] + 4*w12^3*w32*\[Gamma]23*V1[b]*V2[a] + 8*w12^2*w13*w32*\[Gamma]23*V1[b]*V2[a] + 
 4*w12*w13^2*w32*\[Gamma]23*V1[b]*V2[a] - 2*qq2*w12^2*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - 2*qq23*w12^2*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - 2*qq3*w12^2*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - 
 4*qq2*w12*w13*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - 4*qq23*w12*w13*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - 4*qq3*w12*w13*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - 2*qq2*w13^2*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - 
 2*qq23*w13^2*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - 2*qq3*w13^2*\[Gamma]13*\[Gamma]23*V1[b]*V2[a] - 2*w12^3*w23*V1[a]*V2[b] - 6*w12^2*w13*w23*V1[a]*V2[b] - 6*w12*w13^2*w23*V1[a]*V2[b] - 
 2*w13^3*w23*V1[a]*V2[b] + 2*qq2*w12^2*\[Gamma]12*V1[a]*V2[b] + 2*qq23*w12^2*\[Gamma]12*V1[a]*V2[b] + 4*qq2*w12*w13*\[Gamma]12*V1[a]*V2[b] + 4*qq23*w12*w13*\[Gamma]12*V1[a]*V2[b] + 
 2*qq2*w13^2*\[Gamma]12*V1[a]*V2[b] + 2*qq23*w13^2*\[Gamma]12*V1[a]*V2[b] - 4*w12^2*w32^2*\[Gamma]12*V1[a]*V2[b] - 8*w12*w13*w32^2*\[Gamma]12*V1[a]*V2[b] - 4*w13^2*w32^2*\[Gamma]12*V1[a]*V2[b] + 
 4*w12^2*w23*w32*\[Gamma]13*V1[a]*V2[b] + 8*w12*w13*w23*w32*\[Gamma]13*V1[a]*V2[b] + 4*w13^2*w23*w32*\[Gamma]13*V1[a]*V2[b] + 4*w12^3*w32*\[Gamma]23*V1[a]*V2[b] + 8*w12^2*w13*w32*\[Gamma]23*V1[a]*V2[b] + 
 4*w12*w13^2*w32*\[Gamma]23*V1[a]*V2[b] - 2*qq2*w12^2*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 2*qq23*w12^2*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 2*qq3*w12^2*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 
 4*qq2*w12*w13*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 4*qq23*w12*w13*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 4*qq3*w12*w13*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 2*qq2*w13^2*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 
 2*qq23*w13^2*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 2*qq3*w13^2*\[Gamma]13*\[Gamma]23*V1[a]*V2[b] - 2*w12^3*w32*V1[b]*V3[a] - 6*w12^2*w13*w32*V1[b]*V3[a] - 6*w12*w13^2*w32*V1[b]*V3[a] - 
 2*w13^3*w32*V1[b]*V3[a] + 4*w12^2*w23*w32*\[Gamma]12*V1[b]*V3[a] + 8*w12*w13*w23*w32*\[Gamma]12*V1[b]*V3[a] + 4*w13^2*w23*w32*\[Gamma]12*V1[b]*V3[a] + 2*qq23*w12^2*\[Gamma]13*V1[b]*V3[a] + 
 2*qq3*w12^2*\[Gamma]13*V1[b]*V3[a] + 4*qq23*w12*w13*\[Gamma]13*V1[b]*V3[a] + 4*qq3*w12*w13*\[Gamma]13*V1[b]*V3[a] + 2*qq23*w13^2*\[Gamma]13*V1[b]*V3[a] + 2*qq3*w13^2*\[Gamma]13*V1[b]*V3[a] - 
 4*w12^2*w23^2*\[Gamma]13*V1[b]*V3[a] - 8*w12*w13*w23^2*\[Gamma]13*V1[b]*V3[a] - 4*w13^2*w23^2*\[Gamma]13*V1[b]*V3[a] + 4*w12^2*w13*w23*\[Gamma]23*V1[b]*V3[a] + 8*w12*w13^2*w23*\[Gamma]23*V1[b]*V3[a] + 
 4*w13^3*w23*\[Gamma]23*V1[b]*V3[a] - 2*qq2*w12^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 2*qq23*w12^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 2*qq3*w12^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 
 4*qq2*w12*w13*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 4*qq23*w12*w13*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 4*qq3*w12*w13*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 2*qq2*w13^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 
 2*qq23*w13^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 2*qq3*w13^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 2*w12^3*w32*V1[a]*V3[b] - 6*w12^2*w13*w32*V1[a]*V3[b] - 6*w12*w13^2*w32*V1[a]*V3[b] - 
 2*w13^3*w32*V1[a]*V3[b] + 4*w12^2*w23*w32*\[Gamma]12*V1[a]*V3[b] + 8*w12*w13*w23*w32*\[Gamma]12*V1[a]*V3[b] + 4*w13^2*w23*w32*\[Gamma]12*V1[a]*V3[b] + 2*qq23*w12^2*\[Gamma]13*V1[a]*V3[b] + 
 2*qq3*w12^2*\[Gamma]13*V1[a]*V3[b] + 4*qq23*w12*w13*\[Gamma]13*V1[a]*V3[b] + 4*qq3*w12*w13*\[Gamma]13*V1[a]*V3[b] + 2*qq23*w13^2*\[Gamma]13*V1[a]*V3[b] + 2*qq3*w13^2*\[Gamma]13*V1[a]*V3[b] - 
 4*w12^2*w23^2*\[Gamma]13*V1[a]*V3[b] - 8*w12*w13*w23^2*\[Gamma]13*V1[a]*V3[b] - 4*w13^2*w23^2*\[Gamma]13*V1[a]*V3[b] + 4*w12^2*w13*w23*\[Gamma]23*V1[a]*V3[b] + 8*w12*w13^2*w23*\[Gamma]23*V1[a]*V3[b] + 
 4*w13^3*w23*\[Gamma]23*V1[a]*V3[b] - 2*qq2*w12^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 2*qq23*w12^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 2*qq3*w12^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 
 4*qq2*w12*w13*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 4*qq23*w12*w13*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 4*qq3*w12*w13*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 2*qq2*w13^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 
 2*qq23*w13^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 2*qq3*w13^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b]


(* ::Subsection::Closed:: *)
(*Diagram 4*)


n[4][a_,b_] := (3*qq1^2*metric[a, b])/16 - (7*qq1*qq12*metric[a, b])/16 + (qq12^2*metric[a, b])/4 - (3*qq1*qq13*metric[a, b])/16 + (3*qq12*qq13*metric[a, b])/16 + 
 (qq12*qq2*metric[a, b])/16 + (3*qq13*qq2*metric[a, b])/16 - (3*qq2^2*metric[a, b])/16 - (3*qq1*qq23*metric[a, b])/16 + (3*qq12*qq23*metric[a, b])/16 + 
 (3*qq2*qq23*metric[a, b])/16 + (qq1*qq3*metric[a, b])/8 - (qq12*qq3*metric[a, b])/8 - (qq2*qq3*metric[a, b])/8 - (qq1*w12^2*metric[a, b])/2 + (qq12*w12^2*metric[a, b])/2 + 
 (qq23*w12^2*metric[a, b])/2 - (qq3*w12^2*metric[a, b])/2 - 2*w12^4*metric[a, b] - (qq2*w12*w13*metric[a, b])/2 + (qq23*w12*w13*metric[a, b])/2 - 
 (qq3*w12*w13*metric[a, b])/2 - 2*w12^3*w13*metric[a, b] + (qq1*w13^2*metric[a, b])/4 - (qq12*w13^2*metric[a, b])/4 - (qq2*w13^2*metric[a, b])/4 - w12^2*w13^2*metric[a, b] + 
 (qq1*w31^2*metric[a, b])/4 - (qq12*w31^2*metric[a, b])/4 - (qq2*w31^2*metric[a, b])/4 + (qq1*w31*w32*metric[a, b])/2 - (qq12*w31*w32*metric[a, b])/2 - 
 (qq2*w31*w32*metric[a, b])/2 - 2*w12^2*w31*w32*metric[a, b] - w12*w13*w31*w32*metric[a, b] + (qq1*w32^2*metric[a, b])/4 - (qq12*w32^2*metric[a, b])/4 - 
 (qq2*w32^2*metric[a, b])/4 - 2*w12^2*w32^2*metric[a, b] - w12*w13*w32^2*metric[a, b] - (3*qq1*w12*w21*\[Gamma]12*metric[a, b])/2 + 2*qq12*w12*w21*\[Gamma]12*metric[a, b] + 
 (3*qq13*w12*w21*\[Gamma]12*metric[a, b])/2 - (3*qq2*w12*w21*\[Gamma]12*metric[a, b])/2 + (3*qq23*w12*w21*\[Gamma]12*metric[a, b])/2 - qq3*w12*w21*\[Gamma]12*metric[a, b] + 
 4*w12^3*w21*\[Gamma]12*metric[a, b] - 2*w12*w13^2*w21*\[Gamma]12*metric[a, b] + 4*w12^3*w23*\[Gamma]12*metric[a, b] + 4*w12^2*w13*w23*\[Gamma]12*metric[a, b] - 2*w12*w21*w31^2*\[Gamma]12*metric[a, b] - 
 4*w12*w21*w31*w32*\[Gamma]12*metric[a, b] - 2*w12*w21*w32^2*\[Gamma]12*metric[a, b] - (3*qq1^2*\[Gamma]12^2*metric[a, b])/8 + (7*qq1*qq12*\[Gamma]12^2*metric[a, b])/8 - 
 (qq12^2*\[Gamma]12^2*metric[a, b])/2 + (3*qq1*qq13*\[Gamma]12^2*metric[a, b])/8 - (3*qq12*qq13*\[Gamma]12^2*metric[a, b])/8 - (qq12*qq2*\[Gamma]12^2*metric[a, b])/8 - 
 (3*qq13*qq2*\[Gamma]12^2*metric[a, b])/8 + (3*qq2^2*\[Gamma]12^2*metric[a, b])/8 + (3*qq1*qq23*\[Gamma]12^2*metric[a, b])/8 - (3*qq12*qq23*\[Gamma]12^2*metric[a, b])/8 - 
 (3*qq2*qq23*\[Gamma]12^2*metric[a, b])/8 - (qq1*qq3*\[Gamma]12^2*metric[a, b])/4 + (qq12*qq3*\[Gamma]12^2*metric[a, b])/4 + (qq2*qq3*\[Gamma]12^2*metric[a, b])/4 + 
 (5*qq1*w12^2*\[Gamma]12^2*metric[a, b])/2 - 3*qq12*w12^2*\[Gamma]12^2*metric[a, b] - (3*qq13*w12^2*\[Gamma]12^2*metric[a, b])/2 + (3*qq2*w12^2*\[Gamma]12^2*metric[a, b])/2 - 
 (5*qq23*w12^2*\[Gamma]12^2*metric[a, b])/2 + 2*qq3*w12^2*\[Gamma]12^2*metric[a, b] + qq2*w12*w13*\[Gamma]12^2*metric[a, b] - qq23*w12*w13*\[Gamma]12^2*metric[a, b] + 
 qq3*w12*w13*\[Gamma]12^2*metric[a, b] - (qq1*w13^2*\[Gamma]12^2*metric[a, b])/2 + (qq12*w13^2*\[Gamma]12^2*metric[a, b])/2 + (qq2*w13^2*\[Gamma]12^2*metric[a, b])/2 - 
 (qq1*w31^2*\[Gamma]12^2*metric[a, b])/2 + (qq12*w31^2*\[Gamma]12^2*metric[a, b])/2 + (qq2*w31^2*\[Gamma]12^2*metric[a, b])/2 + 2*w12^2*w31^2*\[Gamma]12^2*metric[a, b] - 
 qq1*w31*w32*\[Gamma]12^2*metric[a, b] + qq12*w31*w32*\[Gamma]12^2*metric[a, b] + qq2*w31*w32*\[Gamma]12^2*metric[a, b] + 8*w12^2*w31*w32*\[Gamma]12^2*metric[a, b] + 
 2*w12*w13*w31*w32*\[Gamma]12^2*metric[a, b] - (qq1*w32^2*\[Gamma]12^2*metric[a, b])/2 + (qq12*w32^2*\[Gamma]12^2*metric[a, b])/2 + (qq2*w32^2*\[Gamma]12^2*metric[a, b])/2 + 
 6*w12^2*w32^2*\[Gamma]12^2*metric[a, b] + 2*w12*w13*w32^2*\[Gamma]12^2*metric[a, b] + (qq2*w12*w31*\[Gamma]13*metric[a, b])/2 - (qq23*w12*w31*\[Gamma]13*metric[a, b])/2 + 
 (qq3*w12*w31*\[Gamma]13*metric[a, b])/2 + 4*w12^3*w31*\[Gamma]13*metric[a, b] - (qq1*w13*w31*\[Gamma]13*metric[a, b])/2 + (qq12*w13*w31*\[Gamma]13*metric[a, b])/2 + 
 (qq2*w13*w31*\[Gamma]13*metric[a, b])/2 + 2*w12^2*w13*w31*\[Gamma]13*metric[a, b] - (3*qq1*w12*w32*\[Gamma]13*metric[a, b])/2 + 2*qq12*w12*w32*\[Gamma]13*metric[a, b] + 
 (3*qq13*w12*w32*\[Gamma]13*metric[a, b])/2 - qq2*w12*w32*\[Gamma]13*metric[a, b] + qq23*w12*w32*\[Gamma]13*metric[a, b] - (qq3*w12*w32*\[Gamma]13*metric[a, b])/2 + 4*w12^3*w32*\[Gamma]13*metric[a, b] - 
 (qq1*w13*w32*\[Gamma]13*metric[a, b])/2 + (qq12*w13*w32*\[Gamma]13*metric[a, b])/2 + (qq2*w13*w32*\[Gamma]13*metric[a, b])/2 + 2*w12^2*w13*w32*\[Gamma]13*metric[a, b] + 
 4*w12*w13*w21*w31*\[Gamma]12*\[Gamma]13*metric[a, b] - 4*w12^2*w23*w31*\[Gamma]12*\[Gamma]13*metric[a, b] + 4*w12*w13*w21*w32*\[Gamma]12*\[Gamma]13*metric[a, b] - 4*w12^2*w23*w32*\[Gamma]12*\[Gamma]13*metric[a, b] - 
 qq2*w12*w31*\[Gamma]12^2*\[Gamma]13*metric[a, b] + qq23*w12*w31*\[Gamma]12^2*\[Gamma]13*metric[a, b] - qq3*w12*w31*\[Gamma]12^2*\[Gamma]13*metric[a, b] + qq1*w13*w31*\[Gamma]12^2*\[Gamma]13*metric[a, b] - 
 qq12*w13*w31*\[Gamma]12^2*\[Gamma]13*metric[a, b] - qq2*w13*w31*\[Gamma]12^2*\[Gamma]13*metric[a, b] + 3*qq1*w12*w32*\[Gamma]12^2*\[Gamma]13*metric[a, b] - 4*qq12*w12*w32*\[Gamma]12^2*\[Gamma]13*metric[a, b] - 
 3*qq13*w12*w32*\[Gamma]12^2*\[Gamma]13*metric[a, b] + 2*qq2*w12*w32*\[Gamma]12^2*\[Gamma]13*metric[a, b] - 2*qq23*w12*w32*\[Gamma]12^2*\[Gamma]13*metric[a, b] + qq3*w12*w32*\[Gamma]12^2*\[Gamma]13*metric[a, b] + 
 qq1*w13*w32*\[Gamma]12^2*\[Gamma]13*metric[a, b] - qq12*w13*w32*\[Gamma]12^2*\[Gamma]13*metric[a, b] - qq2*w13*w32*\[Gamma]12^2*\[Gamma]13*metric[a, b] - (3*qq1^2*\[Gamma]13^2*metric[a, b])/8 + 
 (7*qq1*qq12*\[Gamma]13^2*metric[a, b])/8 - (qq12^2*\[Gamma]13^2*metric[a, b])/2 + (3*qq1*qq13*\[Gamma]13^2*metric[a, b])/8 - (3*qq12*qq13*\[Gamma]13^2*metric[a, b])/8 - 
 (qq12*qq2*\[Gamma]13^2*metric[a, b])/8 - (3*qq13*qq2*\[Gamma]13^2*metric[a, b])/8 + (3*qq2^2*\[Gamma]13^2*metric[a, b])/8 + (3*qq1*qq23*\[Gamma]13^2*metric[a, b])/8 - 
 (3*qq12*qq23*\[Gamma]13^2*metric[a, b])/8 - (3*qq2*qq23*\[Gamma]13^2*metric[a, b])/8 - (qq1*qq3*\[Gamma]13^2*metric[a, b])/4 + (qq12*qq3*\[Gamma]13^2*metric[a, b])/4 + 
 (qq2*qq3*\[Gamma]13^2*metric[a, b])/4 + (3*qq1*w12^2*\[Gamma]13^2*metric[a, b])/2 - 2*qq12*w12^2*\[Gamma]13^2*metric[a, b] - (3*qq13*w12^2*\[Gamma]13^2*metric[a, b])/2 + 
 (3*qq2*w12^2*\[Gamma]13^2*metric[a, b])/2 - (3*qq23*w12^2*\[Gamma]13^2*metric[a, b])/2 + qq3*w12^2*\[Gamma]13^2*metric[a, b] + 3*qq1*w12*w21*\[Gamma]12*\[Gamma]13^2*metric[a, b] - 
 4*qq12*w12*w21*\[Gamma]12*\[Gamma]13^2*metric[a, b] - 3*qq13*w12*w21*\[Gamma]12*\[Gamma]13^2*metric[a, b] + 3*qq2*w12*w21*\[Gamma]12*\[Gamma]13^2*metric[a, b] - 3*qq23*w12*w21*\[Gamma]12*\[Gamma]13^2*metric[a, b] + 
 2*qq3*w12*w21*\[Gamma]12*\[Gamma]13^2*metric[a, b] + (3*qq1^2*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/4 - (7*qq1*qq12*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/4 + qq12^2*\[Gamma]12^2*\[Gamma]13^2*metric[a, b] - 
 (3*qq1*qq13*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/4 + (3*qq12*qq13*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/4 + (qq12*qq2*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/4 + 
 (3*qq13*qq2*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/4 - (3*qq2^2*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/4 - (3*qq1*qq23*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/4 + 
 (3*qq12*qq23*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/4 + (3*qq2*qq23*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/4 + (qq1*qq3*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/2 - (qq12*qq3*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/2 - 
 (qq2*qq3*\[Gamma]12^2*\[Gamma]13^2*metric[a, b])/2 - 8*w12^3*w31*\[Gamma]12*\[Gamma]23*metric[a, b] - 4*w12^2*w13*w31*\[Gamma]12*\[Gamma]23*metric[a, b] - 8*w12^3*w32*\[Gamma]12*\[Gamma]23*metric[a, b] - 
 4*w12^2*w13*w32*\[Gamma]12*\[Gamma]23*metric[a, b] - 6*qq1*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + 8*qq12*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + 6*qq13*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - 
 6*qq2*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + 6*qq23*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] - 4*qq3*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*metric[a, b] + (qq1*q1[a]*q1[b])/4 - (qq12*q1[a]*q1[b])/4 - 
 (qq2*q1[a]*q1[b])/4 - 2*w12*w21*\[Gamma]12*q1[a]*q1[b] - (qq1*\[Gamma]12^2*q1[a]*q1[b])/2 + (qq12*\[Gamma]12^2*q1[a]*q1[b])/2 + (qq2*\[Gamma]12^2*q1[a]*q1[b])/2 + 2*w12^2*\[Gamma]12^2*q1[a]*q1[b] - 
 2*w12*w32*\[Gamma]13*q1[a]*q1[b] + 4*w12*w32*\[Gamma]12^2*\[Gamma]13*q1[a]*q1[b] - (qq1*\[Gamma]13^2*q1[a]*q1[b])/2 + (qq12*\[Gamma]13^2*q1[a]*q1[b])/2 + (qq2*\[Gamma]13^2*q1[a]*q1[b])/2 + 
 2*w12^2*\[Gamma]13^2*q1[a]*q1[b] + 4*w12*w21*\[Gamma]12*\[Gamma]13^2*q1[a]*q1[b] + qq1*\[Gamma]12^2*\[Gamma]13^2*q1[a]*q1[b] - qq12*\[Gamma]12^2*\[Gamma]13^2*q1[a]*q1[b] - qq2*\[Gamma]12^2*\[Gamma]13^2*q1[a]*q1[b] - 
 8*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q1[b] + (qq1*q1[b]*q2[a])/4 - (qq12*q1[b]*q2[a])/4 - (qq2*q1[b]*q2[a])/4 - w12^2*q1[b]*q2[a] - (w12*w13*q1[b]*q2[a])/2 - 
 2*w12*w21*\[Gamma]12*q1[b]*q2[a] - (qq1*\[Gamma]12^2*q1[b]*q2[a])/2 + (qq12*\[Gamma]12^2*q1[b]*q2[a])/2 + (qq2*\[Gamma]12^2*q1[b]*q2[a])/2 + 4*w12^2*\[Gamma]12^2*q1[b]*q2[a] + 
 w12*w13*\[Gamma]12^2*q1[b]*q2[a] + w12*w31*\[Gamma]13*q1[b]*q2[a] - w12*w32*\[Gamma]13*q1[b]*q2[a] - 2*w12*w31*\[Gamma]12^2*\[Gamma]13*q1[b]*q2[a] + 2*w12*w32*\[Gamma]12^2*\[Gamma]13*q1[b]*q2[a] - 
 (qq1*\[Gamma]13^2*q1[b]*q2[a])/2 + (qq12*\[Gamma]13^2*q1[b]*q2[a])/2 + (qq2*\[Gamma]13^2*q1[b]*q2[a])/2 + 2*w12^2*\[Gamma]13^2*q1[b]*q2[a] + 4*w12*w21*\[Gamma]12*\[Gamma]13^2*q1[b]*q2[a] + 
 qq1*\[Gamma]12^2*\[Gamma]13^2*q1[b]*q2[a] - qq12*\[Gamma]12^2*\[Gamma]13^2*q1[b]*q2[a] - qq2*\[Gamma]12^2*\[Gamma]13^2*q1[b]*q2[a] - 8*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[b]*q2[a] + (qq1*q1[a]*q2[b])/4 - 
 (qq12*q1[a]*q2[b])/4 - (qq2*q1[a]*q2[b])/4 - w12^2*q1[a]*q2[b] - (w12*w13*q1[a]*q2[b])/2 - 2*w12*w21*\[Gamma]12*q1[a]*q2[b] - (qq1*\[Gamma]12^2*q1[a]*q2[b])/2 + 
 (qq12*\[Gamma]12^2*q1[a]*q2[b])/2 + (qq2*\[Gamma]12^2*q1[a]*q2[b])/2 + 4*w12^2*\[Gamma]12^2*q1[a]*q2[b] + w12*w13*\[Gamma]12^2*q1[a]*q2[b] + w12*w31*\[Gamma]13*q1[a]*q2[b] - w12*w32*\[Gamma]13*q1[a]*q2[b] - 
 2*w12*w31*\[Gamma]12^2*\[Gamma]13*q1[a]*q2[b] + 2*w12*w32*\[Gamma]12^2*\[Gamma]13*q1[a]*q2[b] - (qq1*\[Gamma]13^2*q1[a]*q2[b])/2 + (qq12*\[Gamma]13^2*q1[a]*q2[b])/2 + (qq2*\[Gamma]13^2*q1[a]*q2[b])/2 + 
 2*w12^2*\[Gamma]13^2*q1[a]*q2[b] + 4*w12*w21*\[Gamma]12*\[Gamma]13^2*q1[a]*q2[b] + qq1*\[Gamma]12^2*\[Gamma]13^2*q1[a]*q2[b] - qq12*\[Gamma]12^2*\[Gamma]13^2*q1[a]*q2[b] - qq2*\[Gamma]12^2*\[Gamma]13^2*q1[a]*q2[b] - 
 8*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q2[b] + (qq1*q2[a]*q2[b])/4 - (qq12*q2[a]*q2[b])/4 - (qq2*q2[a]*q2[b])/4 - 2*w12^2*q2[a]*q2[b] - w12*w13*q2[a]*q2[b] - 
 2*w12*w21*\[Gamma]12*q2[a]*q2[b] - (qq1*\[Gamma]12^2*q2[a]*q2[b])/2 + (qq12*\[Gamma]12^2*q2[a]*q2[b])/2 + (qq2*\[Gamma]12^2*q2[a]*q2[b])/2 + 6*w12^2*\[Gamma]12^2*q2[a]*q2[b] + 
 2*w12*w13*\[Gamma]12^2*q2[a]*q2[b] + 2*w12*w31*\[Gamma]13*q2[a]*q2[b] - 4*w12*w31*\[Gamma]12^2*\[Gamma]13*q2[a]*q2[b] - (qq1*\[Gamma]13^2*q2[a]*q2[b])/2 + (qq12*\[Gamma]13^2*q2[a]*q2[b])/2 + 
 (qq2*\[Gamma]13^2*q2[a]*q2[b])/2 + 2*w12^2*\[Gamma]13^2*q2[a]*q2[b] + 4*w12*w21*\[Gamma]12*\[Gamma]13^2*q2[a]*q2[b] + qq1*\[Gamma]12^2*\[Gamma]13^2*q2[a]*q2[b] - qq12*\[Gamma]12^2*\[Gamma]13^2*q2[a]*q2[b] - 
 qq2*\[Gamma]12^2*\[Gamma]13^2*q2[a]*q2[b] - 8*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*q2[b] + (qq1*q1[b]*q3[a])/8 - (qq12*q1[b]*q3[a])/8 - (qq2*q1[b]*q3[a])/8 - w12*w21*\[Gamma]12*q1[b]*q3[a] - 
 (qq1*\[Gamma]12^2*q1[b]*q3[a])/4 + (qq12*\[Gamma]12^2*q1[b]*q3[a])/4 + (qq2*\[Gamma]12^2*q1[b]*q3[a])/4 + w12^2*\[Gamma]12^2*q1[b]*q3[a] - w12*w32*\[Gamma]13*q1[b]*q3[a] + 
 2*w12*w32*\[Gamma]12^2*\[Gamma]13*q1[b]*q3[a] - (qq1*\[Gamma]13^2*q1[b]*q3[a])/4 + (qq12*\[Gamma]13^2*q1[b]*q3[a])/4 + (qq2*\[Gamma]13^2*q1[b]*q3[a])/4 + w12^2*\[Gamma]13^2*q1[b]*q3[a] + 
 2*w12*w21*\[Gamma]12*\[Gamma]13^2*q1[b]*q3[a] + (qq1*\[Gamma]12^2*\[Gamma]13^2*q1[b]*q3[a])/2 - (qq12*\[Gamma]12^2*\[Gamma]13^2*q1[b]*q3[a])/2 - (qq2*\[Gamma]12^2*\[Gamma]13^2*q1[b]*q3[a])/2 - 
 4*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[b]*q3[a] + (qq1*q2[b]*q3[a])/8 - (qq12*q2[b]*q3[a])/8 - (qq2*q2[b]*q3[a])/8 - (w12^2*q2[b]*q3[a])/2 - (w12*w13*q2[b]*q3[a])/2 - 
 w12*w21*\[Gamma]12*q2[b]*q3[a] - (qq1*\[Gamma]12^2*q2[b]*q3[a])/4 + (qq12*\[Gamma]12^2*q2[b]*q3[a])/4 + (qq2*\[Gamma]12^2*q2[b]*q3[a])/4 + 2*w12^2*\[Gamma]12^2*q2[b]*q3[a] + w12*w13*\[Gamma]12^2*q2[b]*q3[a] - 
 w12*w32*\[Gamma]13*q2[b]*q3[a] + 2*w12*w32*\[Gamma]12^2*\[Gamma]13*q2[b]*q3[a] - (qq1*\[Gamma]13^2*q2[b]*q3[a])/4 + (qq12*\[Gamma]13^2*q2[b]*q3[a])/4 + (qq2*\[Gamma]13^2*q2[b]*q3[a])/4 + 
 w12^2*\[Gamma]13^2*q2[b]*q3[a] + 2*w12*w21*\[Gamma]12*\[Gamma]13^2*q2[b]*q3[a] + (qq1*\[Gamma]12^2*\[Gamma]13^2*q2[b]*q3[a])/2 - (qq12*\[Gamma]12^2*\[Gamma]13^2*q2[b]*q3[a])/2 - (qq2*\[Gamma]12^2*\[Gamma]13^2*q2[b]*q3[a])/2 - 
 4*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*q3[a] + (qq1*q1[a]*q3[b])/8 - (qq12*q1[a]*q3[b])/8 - (qq2*q1[a]*q3[b])/8 - w12*w21*\[Gamma]12*q1[a]*q3[b] - (qq1*\[Gamma]12^2*q1[a]*q3[b])/4 + 
 (qq12*\[Gamma]12^2*q1[a]*q3[b])/4 + (qq2*\[Gamma]12^2*q1[a]*q3[b])/4 + w12^2*\[Gamma]12^2*q1[a]*q3[b] - w12*w32*\[Gamma]13*q1[a]*q3[b] + 2*w12*w32*\[Gamma]12^2*\[Gamma]13*q1[a]*q3[b] - 
 (qq1*\[Gamma]13^2*q1[a]*q3[b])/4 + (qq12*\[Gamma]13^2*q1[a]*q3[b])/4 + (qq2*\[Gamma]13^2*q1[a]*q3[b])/4 + w12^2*\[Gamma]13^2*q1[a]*q3[b] + 2*w12*w21*\[Gamma]12*\[Gamma]13^2*q1[a]*q3[b] + 
 (qq1*\[Gamma]12^2*\[Gamma]13^2*q1[a]*q3[b])/2 - (qq12*\[Gamma]12^2*\[Gamma]13^2*q1[a]*q3[b])/2 - (qq2*\[Gamma]12^2*\[Gamma]13^2*q1[a]*q3[b])/2 - 4*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*q3[b] + (qq1*q2[a]*q3[b])/8 - 
 (qq12*q2[a]*q3[b])/8 - (qq2*q2[a]*q3[b])/8 - (w12^2*q2[a]*q3[b])/2 - (w12*w13*q2[a]*q3[b])/2 - w12*w21*\[Gamma]12*q2[a]*q3[b] - (qq1*\[Gamma]12^2*q2[a]*q3[b])/4 + 
 (qq12*\[Gamma]12^2*q2[a]*q3[b])/4 + (qq2*\[Gamma]12^2*q2[a]*q3[b])/4 + 2*w12^2*\[Gamma]12^2*q2[a]*q3[b] + w12*w13*\[Gamma]12^2*q2[a]*q3[b] - w12*w32*\[Gamma]13*q2[a]*q3[b] + 
 2*w12*w32*\[Gamma]12^2*\[Gamma]13*q2[a]*q3[b] - (qq1*\[Gamma]13^2*q2[a]*q3[b])/4 + (qq12*\[Gamma]13^2*q2[a]*q3[b])/4 + (qq2*\[Gamma]13^2*q2[a]*q3[b])/4 + w12^2*\[Gamma]13^2*q2[a]*q3[b] + 
 2*w12*w21*\[Gamma]12*\[Gamma]13^2*q2[a]*q3[b] + (qq1*\[Gamma]12^2*\[Gamma]13^2*q2[a]*q3[b])/2 - (qq12*\[Gamma]12^2*\[Gamma]13^2*q2[a]*q3[b])/2 - (qq2*\[Gamma]12^2*\[Gamma]13^2*q2[a]*q3[b])/2 - 
 4*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*q3[b] + (qq1*q3[a]*q3[b])/4 - (qq12*q3[a]*q3[b])/4 - (qq2*q3[a]*q3[b])/4 - 2*w12*w21*\[Gamma]12*q3[a]*q3[b] - (qq1*\[Gamma]12^2*q3[a]*q3[b])/2 + 
 (qq12*\[Gamma]12^2*q3[a]*q3[b])/2 + (qq2*\[Gamma]12^2*q3[a]*q3[b])/2 + 2*w12^2*\[Gamma]12^2*q3[a]*q3[b] - 2*w12*w32*\[Gamma]13*q3[a]*q3[b] + 4*w12*w32*\[Gamma]12^2*\[Gamma]13*q3[a]*q3[b] - 
 (qq1*\[Gamma]13^2*q3[a]*q3[b])/2 + (qq12*\[Gamma]13^2*q3[a]*q3[b])/2 + (qq2*\[Gamma]13^2*q3[a]*q3[b])/2 + 2*w12^2*\[Gamma]13^2*q3[a]*q3[b] + 4*w12*w21*\[Gamma]12*\[Gamma]13^2*q3[a]*q3[b] + 
 qq1*\[Gamma]12^2*\[Gamma]13^2*q3[a]*q3[b] - qq12*\[Gamma]12^2*\[Gamma]13^2*q3[a]*q3[b] - qq2*\[Gamma]12^2*\[Gamma]13^2*q3[a]*q3[b] - 8*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*q3[b] + (qq2*w12*q1[b]*V1[a])/4 - 
 (qq23*w12*q1[b]*V1[a])/4 + (qq3*w12*q1[b]*V1[a])/4 + 2*w12^3*q1[b]*V1[a] - (qq1*w13*q1[b]*V1[a])/4 + (qq12*w13*q1[b]*V1[a])/4 + (qq2*w13*q1[b]*V1[a])/4 + 
 w12^2*w13*q1[b]*V1[a] + w12*w31*w32*q1[b]*V1[a] + w12*w32^2*q1[b]*V1[a] + 2*w12*w13*w21*\[Gamma]12*q1[b]*V1[a] - 2*w12^2*w23*\[Gamma]12*q1[b]*V1[a] - (qq2*w12*\[Gamma]12^2*q1[b]*V1[a])/2 + 
 (qq23*w12*\[Gamma]12^2*q1[b]*V1[a])/2 - (qq3*w12*\[Gamma]12^2*q1[b]*V1[a])/2 + (qq1*w13*\[Gamma]12^2*q1[b]*V1[a])/2 - (qq12*w13*\[Gamma]12^2*q1[b]*V1[a])/2 - (qq2*w13*\[Gamma]12^2*q1[b]*V1[a])/2 - 
 2*w12*w31*w32*\[Gamma]12^2*q1[b]*V1[a] - 2*w12*w32^2*\[Gamma]12^2*q1[b]*V1[a] + (qq1*w31*\[Gamma]13*q1[b]*V1[a])/2 - (qq12*w31*\[Gamma]13*q1[b]*V1[a])/2 - (qq2*w31*\[Gamma]13*q1[b]*V1[a])/2 - 
 2*w12^2*w31*\[Gamma]13*q1[b]*V1[a] + (qq1*w32*\[Gamma]13*q1[b]*V1[a])/2 - (qq12*w32*\[Gamma]13*q1[b]*V1[a])/2 - (qq2*w32*\[Gamma]13*q1[b]*V1[a])/2 - 2*w12^2*w32*\[Gamma]13*q1[b]*V1[a] - 
 4*w12*w21*w31*\[Gamma]12*\[Gamma]13*q1[b]*V1[a] - 4*w12*w21*w32*\[Gamma]12*\[Gamma]13*q1[b]*V1[a] - qq1*w31*\[Gamma]12^2*\[Gamma]13*q1[b]*V1[a] + qq12*w31*\[Gamma]12^2*\[Gamma]13*q1[b]*V1[a] + 
 qq2*w31*\[Gamma]12^2*\[Gamma]13*q1[b]*V1[a] - qq1*w32*\[Gamma]12^2*\[Gamma]13*q1[b]*V1[a] + qq12*w32*\[Gamma]12^2*\[Gamma]13*q1[b]*V1[a] + qq2*w32*\[Gamma]12^2*\[Gamma]13*q1[b]*V1[a] + 4*w12^2*w31*\[Gamma]12*\[Gamma]23*q1[b]*V1[a] + 
 4*w12^2*w32*\[Gamma]12*\[Gamma]23*q1[b]*V1[a] - (qq1*w12*q2[b]*V1[a])/2 + qq12*w12*q2[b]*V1[a] + (qq13*w12*q2[b]*V1[a])/2 - (qq2*w12*q2[b]*V1[a])/4 + (qq23*w12*q2[b]*V1[a])/4 - 
 (qq3*w12*q2[b]*V1[a])/4 + 2*w12^3*q2[b]*V1[a] - (qq1*w13*q2[b]*V1[a])/4 + (qq12*w13*q2[b]*V1[a])/4 + (qq2*w13*q2[b]*V1[a])/4 + w12^2*w13*q2[b]*V1[a] - 
 w12*w31^2*q2[b]*V1[a] - w12*w31*w32*q2[b]*V1[a] + 2*w12*w13*w21*\[Gamma]12*q2[b]*V1[a] - 2*w12^2*w23*\[Gamma]12*q2[b]*V1[a] + qq1*w12*\[Gamma]12^2*q2[b]*V1[a] - 
 2*qq12*w12*\[Gamma]12^2*q2[b]*V1[a] - qq13*w12*\[Gamma]12^2*q2[b]*V1[a] + (qq2*w12*\[Gamma]12^2*q2[b]*V1[a])/2 - (qq23*w12*\[Gamma]12^2*q2[b]*V1[a])/2 + (qq3*w12*\[Gamma]12^2*q2[b]*V1[a])/2 + 
 (qq1*w13*\[Gamma]12^2*q2[b]*V1[a])/2 - (qq12*w13*\[Gamma]12^2*q2[b]*V1[a])/2 - (qq2*w13*\[Gamma]12^2*q2[b]*V1[a])/2 + 2*w12*w31^2*\[Gamma]12^2*q2[b]*V1[a] + 2*w12*w31*w32*\[Gamma]12^2*q2[b]*V1[a] + 
 (qq1*w31*\[Gamma]13*q2[b]*V1[a])/2 - (qq12*w31*\[Gamma]13*q2[b]*V1[a])/2 - (qq2*w31*\[Gamma]13*q2[b]*V1[a])/2 - 2*w12^2*w31*\[Gamma]13*q2[b]*V1[a] + (qq1*w32*\[Gamma]13*q2[b]*V1[a])/2 - 
 (qq12*w32*\[Gamma]13*q2[b]*V1[a])/2 - (qq2*w32*\[Gamma]13*q2[b]*V1[a])/2 - 2*w12^2*w32*\[Gamma]13*q2[b]*V1[a] - 4*w12*w21*w31*\[Gamma]12*\[Gamma]13*q2[b]*V1[a] - 4*w12*w21*w32*\[Gamma]12*\[Gamma]13*q2[b]*V1[a] - 
 qq1*w31*\[Gamma]12^2*\[Gamma]13*q2[b]*V1[a] + qq12*w31*\[Gamma]12^2*\[Gamma]13*q2[b]*V1[a] + qq2*w31*\[Gamma]12^2*\[Gamma]13*q2[b]*V1[a] - qq1*w32*\[Gamma]12^2*\[Gamma]13*q2[b]*V1[a] + qq12*w32*\[Gamma]12^2*\[Gamma]13*q2[b]*V1[a] + 
 qq2*w32*\[Gamma]12^2*\[Gamma]13*q2[b]*V1[a] + 4*w12^2*w31*\[Gamma]12*\[Gamma]23*q2[b]*V1[a] + 4*w12^2*w32*\[Gamma]12*\[Gamma]23*q2[b]*V1[a] + (qq2*w12*q3[b]*V1[a])/4 - (qq23*w12*q3[b]*V1[a])/4 + 
 (qq3*w12*q3[b]*V1[a])/4 + w12^3*q3[b]*V1[a] - (qq1*w13*q3[b]*V1[a])/4 + (qq12*w13*q3[b]*V1[a])/4 + (qq2*w13*q3[b]*V1[a])/4 + w12^2*w13*q3[b]*V1[a] + 
 2*w12*w13*w21*\[Gamma]12*q3[b]*V1[a] - 2*w12^2*w23*\[Gamma]12*q3[b]*V1[a] - (qq2*w12*\[Gamma]12^2*q3[b]*V1[a])/2 + (qq23*w12*\[Gamma]12^2*q3[b]*V1[a])/2 - (qq3*w12*\[Gamma]12^2*q3[b]*V1[a])/2 + 
 (qq1*w13*\[Gamma]12^2*q3[b]*V1[a])/2 - (qq12*w13*\[Gamma]12^2*q3[b]*V1[a])/2 - (qq2*w13*\[Gamma]12^2*q3[b]*V1[a])/2 + (qq2*w12*q1[a]*V1[b])/4 - (qq23*w12*q1[a]*V1[b])/4 + 
 (qq3*w12*q1[a]*V1[b])/4 + 2*w12^3*q1[a]*V1[b] - (qq1*w13*q1[a]*V1[b])/4 + (qq12*w13*q1[a]*V1[b])/4 + (qq2*w13*q1[a]*V1[b])/4 + w12^2*w13*q1[a]*V1[b] + 
 w12*w31*w32*q1[a]*V1[b] + w12*w32^2*q1[a]*V1[b] + 2*w12*w13*w21*\[Gamma]12*q1[a]*V1[b] - 2*w12^2*w23*\[Gamma]12*q1[a]*V1[b] - (qq2*w12*\[Gamma]12^2*q1[a]*V1[b])/2 + 
 (qq23*w12*\[Gamma]12^2*q1[a]*V1[b])/2 - (qq3*w12*\[Gamma]12^2*q1[a]*V1[b])/2 + (qq1*w13*\[Gamma]12^2*q1[a]*V1[b])/2 - (qq12*w13*\[Gamma]12^2*q1[a]*V1[b])/2 - (qq2*w13*\[Gamma]12^2*q1[a]*V1[b])/2 - 
 2*w12*w31*w32*\[Gamma]12^2*q1[a]*V1[b] - 2*w12*w32^2*\[Gamma]12^2*q1[a]*V1[b] + (qq1*w31*\[Gamma]13*q1[a]*V1[b])/2 - (qq12*w31*\[Gamma]13*q1[a]*V1[b])/2 - (qq2*w31*\[Gamma]13*q1[a]*V1[b])/2 - 
 2*w12^2*w31*\[Gamma]13*q1[a]*V1[b] + (qq1*w32*\[Gamma]13*q1[a]*V1[b])/2 - (qq12*w32*\[Gamma]13*q1[a]*V1[b])/2 - (qq2*w32*\[Gamma]13*q1[a]*V1[b])/2 - 2*w12^2*w32*\[Gamma]13*q1[a]*V1[b] - 
 4*w12*w21*w31*\[Gamma]12*\[Gamma]13*q1[a]*V1[b] - 4*w12*w21*w32*\[Gamma]12*\[Gamma]13*q1[a]*V1[b] - qq1*w31*\[Gamma]12^2*\[Gamma]13*q1[a]*V1[b] + qq12*w31*\[Gamma]12^2*\[Gamma]13*q1[a]*V1[b] + 
 qq2*w31*\[Gamma]12^2*\[Gamma]13*q1[a]*V1[b] - qq1*w32*\[Gamma]12^2*\[Gamma]13*q1[a]*V1[b] + qq12*w32*\[Gamma]12^2*\[Gamma]13*q1[a]*V1[b] + qq2*w32*\[Gamma]12^2*\[Gamma]13*q1[a]*V1[b] + 4*w12^2*w31*\[Gamma]12*\[Gamma]23*q1[a]*V1[b] + 
 4*w12^2*w32*\[Gamma]12*\[Gamma]23*q1[a]*V1[b] - (qq1*w12*q2[a]*V1[b])/2 + qq12*w12*q2[a]*V1[b] + (qq13*w12*q2[a]*V1[b])/2 - (qq2*w12*q2[a]*V1[b])/4 + (qq23*w12*q2[a]*V1[b])/4 - 
 (qq3*w12*q2[a]*V1[b])/4 + 2*w12^3*q2[a]*V1[b] - (qq1*w13*q2[a]*V1[b])/4 + (qq12*w13*q2[a]*V1[b])/4 + (qq2*w13*q2[a]*V1[b])/4 + w12^2*w13*q2[a]*V1[b] - 
 w12*w31^2*q2[a]*V1[b] - w12*w31*w32*q2[a]*V1[b] + 2*w12*w13*w21*\[Gamma]12*q2[a]*V1[b] - 2*w12^2*w23*\[Gamma]12*q2[a]*V1[b] + qq1*w12*\[Gamma]12^2*q2[a]*V1[b] - 
 2*qq12*w12*\[Gamma]12^2*q2[a]*V1[b] - qq13*w12*\[Gamma]12^2*q2[a]*V1[b] + (qq2*w12*\[Gamma]12^2*q2[a]*V1[b])/2 - (qq23*w12*\[Gamma]12^2*q2[a]*V1[b])/2 + (qq3*w12*\[Gamma]12^2*q2[a]*V1[b])/2 + 
 (qq1*w13*\[Gamma]12^2*q2[a]*V1[b])/2 - (qq12*w13*\[Gamma]12^2*q2[a]*V1[b])/2 - (qq2*w13*\[Gamma]12^2*q2[a]*V1[b])/2 + 2*w12*w31^2*\[Gamma]12^2*q2[a]*V1[b] + 2*w12*w31*w32*\[Gamma]12^2*q2[a]*V1[b] + 
 (qq1*w31*\[Gamma]13*q2[a]*V1[b])/2 - (qq12*w31*\[Gamma]13*q2[a]*V1[b])/2 - (qq2*w31*\[Gamma]13*q2[a]*V1[b])/2 - 2*w12^2*w31*\[Gamma]13*q2[a]*V1[b] + (qq1*w32*\[Gamma]13*q2[a]*V1[b])/2 - 
 (qq12*w32*\[Gamma]13*q2[a]*V1[b])/2 - (qq2*w32*\[Gamma]13*q2[a]*V1[b])/2 - 2*w12^2*w32*\[Gamma]13*q2[a]*V1[b] - 4*w12*w21*w31*\[Gamma]12*\[Gamma]13*q2[a]*V1[b] - 4*w12*w21*w32*\[Gamma]12*\[Gamma]13*q2[a]*V1[b] - 
 qq1*w31*\[Gamma]12^2*\[Gamma]13*q2[a]*V1[b] + qq12*w31*\[Gamma]12^2*\[Gamma]13*q2[a]*V1[b] + qq2*w31*\[Gamma]12^2*\[Gamma]13*q2[a]*V1[b] - qq1*w32*\[Gamma]12^2*\[Gamma]13*q2[a]*V1[b] + qq12*w32*\[Gamma]12^2*\[Gamma]13*q2[a]*V1[b] + 
 qq2*w32*\[Gamma]12^2*\[Gamma]13*q2[a]*V1[b] + 4*w12^2*w31*\[Gamma]12*\[Gamma]23*q2[a]*V1[b] + 4*w12^2*w32*\[Gamma]12*\[Gamma]23*q2[a]*V1[b] + (qq2*w12*q3[a]*V1[b])/4 - (qq23*w12*q3[a]*V1[b])/4 + 
 (qq3*w12*q3[a]*V1[b])/4 + w12^3*q3[a]*V1[b] - (qq1*w13*q3[a]*V1[b])/4 + (qq12*w13*q3[a]*V1[b])/4 + (qq2*w13*q3[a]*V1[b])/4 + w12^2*w13*q3[a]*V1[b] + 
 2*w12*w13*w21*\[Gamma]12*q3[a]*V1[b] - 2*w12^2*w23*\[Gamma]12*q3[a]*V1[b] - (qq2*w12*\[Gamma]12^2*q3[a]*V1[b])/2 + (qq23*w12*\[Gamma]12^2*q3[a]*V1[b])/2 - (qq3*w12*\[Gamma]12^2*q3[a]*V1[b])/2 + 
 (qq1*w13*\[Gamma]12^2*q3[a]*V1[b])/2 - (qq12*w13*\[Gamma]12^2*q3[a]*V1[b])/2 - (qq2*w13*\[Gamma]12^2*q3[a]*V1[b])/2 - (qq1^2*V1[a]*V1[b])/4 + (3*qq1*qq12*V1[a]*V1[b])/4 - 
 (qq12^2*V1[a]*V1[b])/2 + (qq1*qq13*V1[a]*V1[b])/4 - (qq12*qq13*V1[a]*V1[b])/4 - (qq12*qq2*V1[a]*V1[b])/4 - (qq13*qq2*V1[a]*V1[b])/4 + (qq2^2*V1[a]*V1[b])/4 + 
 (qq1*qq23*V1[a]*V1[b])/4 - (qq12*qq23*V1[a]*V1[b])/4 - (qq2*qq23*V1[a]*V1[b])/4 - (qq1*qq3*V1[a]*V1[b])/4 + (qq12*qq3*V1[a]*V1[b])/4 + (qq2*qq3*V1[a]*V1[b])/4 + 
 qq1*w12^2*V1[a]*V1[b] - 2*qq12*w12^2*V1[a]*V1[b] - qq13*w12^2*V1[a]*V1[b] + qq2*w12^2*V1[a]*V1[b] - qq23*w12^2*V1[a]*V1[b] + qq3*w12^2*V1[a]*V1[b] - 
 (qq1*w31^2*V1[a]*V1[b])/2 + (qq12*w31^2*V1[a]*V1[b])/2 + (qq2*w31^2*V1[a]*V1[b])/2 + 2*w12^2*w31^2*V1[a]*V1[b] - qq1*w31*w32*V1[a]*V1[b] + qq12*w31*w32*V1[a]*V1[b] + 
 qq2*w31*w32*V1[a]*V1[b] + 4*w12^2*w31*w32*V1[a]*V1[b] - (qq1*w32^2*V1[a]*V1[b])/2 + (qq12*w32^2*V1[a]*V1[b])/2 + (qq2*w32^2*V1[a]*V1[b])/2 + 2*w12^2*w32^2*V1[a]*V1[b] + 
 2*qq1*w12*w21*\[Gamma]12*V1[a]*V1[b] - 4*qq12*w12*w21*\[Gamma]12*V1[a]*V1[b] - 2*qq13*w12*w21*\[Gamma]12*V1[a]*V1[b] + 2*qq2*w12*w21*\[Gamma]12*V1[a]*V1[b] - 2*qq23*w12*w21*\[Gamma]12*V1[a]*V1[b] + 
 2*qq3*w12*w21*\[Gamma]12*V1[a]*V1[b] + 4*w12*w21*w31^2*\[Gamma]12*V1[a]*V1[b] + 8*w12*w21*w31*w32*\[Gamma]12*V1[a]*V1[b] + 4*w12*w21*w32^2*\[Gamma]12*V1[a]*V1[b] + (qq1^2*\[Gamma]12^2*V1[a]*V1[b])/2 - 
 (3*qq1*qq12*\[Gamma]12^2*V1[a]*V1[b])/2 + qq12^2*\[Gamma]12^2*V1[a]*V1[b] - (qq1*qq13*\[Gamma]12^2*V1[a]*V1[b])/2 + (qq12*qq13*\[Gamma]12^2*V1[a]*V1[b])/2 + (qq12*qq2*\[Gamma]12^2*V1[a]*V1[b])/2 + 
 (qq13*qq2*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq2^2*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq1*qq23*\[Gamma]12^2*V1[a]*V1[b])/2 + (qq12*qq23*\[Gamma]12^2*V1[a]*V1[b])/2 + (qq2*qq23*\[Gamma]12^2*V1[a]*V1[b])/2 + 
 (qq1*qq3*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq12*qq3*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq2*qq3*\[Gamma]12^2*V1[a]*V1[b])/2 + qq1*w31^2*\[Gamma]12^2*V1[a]*V1[b] - qq12*w31^2*\[Gamma]12^2*V1[a]*V1[b] - 
 qq2*w31^2*\[Gamma]12^2*V1[a]*V1[b] + 2*qq1*w31*w32*\[Gamma]12^2*V1[a]*V1[b] - 2*qq12*w31*w32*\[Gamma]12^2*V1[a]*V1[b] - 2*qq2*w31*w32*\[Gamma]12^2*V1[a]*V1[b] + qq1*w32^2*\[Gamma]12^2*V1[a]*V1[b] - 
 qq12*w32^2*\[Gamma]12^2*V1[a]*V1[b] - qq2*w32^2*\[Gamma]12^2*V1[a]*V1[b] - 4*w12^3*\[Gamma]12*q1[b]*V2[a] - 2*w12^2*w13*\[Gamma]12*q1[b]*V2[a] + 4*w12^2*w31*\[Gamma]12*\[Gamma]13*q1[b]*V2[a] + 
 4*w12^2*w32*\[Gamma]12*\[Gamma]13*q1[b]*V2[a] - 4*w12^3*\[Gamma]12*q2[b]*V2[a] - 2*w12^2*w13*\[Gamma]12*q2[b]*V2[a] + 4*w12^2*w31*\[Gamma]12*\[Gamma]13*q2[b]*V2[a] + 4*w12^2*w32*\[Gamma]12*\[Gamma]13*q2[b]*V2[a] - 
 2*w12^3*\[Gamma]12*q3[b]*V2[a] - 2*w12^2*w13*\[Gamma]12*q3[b]*V2[a] - 2*qq1*w12^2*\[Gamma]12*V1[b]*V2[a] + 4*qq12*w12^2*\[Gamma]12*V1[b]*V2[a] + 2*qq13*w12^2*\[Gamma]12*V1[b]*V2[a] - 
 2*qq2*w12^2*\[Gamma]12*V1[b]*V2[a] + 2*qq23*w12^2*\[Gamma]12*V1[b]*V2[a] - 2*qq3*w12^2*\[Gamma]12*V1[b]*V2[a] - 4*w12^2*w31^2*\[Gamma]12*V1[b]*V2[a] - 8*w12^2*w31*w32*\[Gamma]12*V1[b]*V2[a] - 
 4*w12^2*w32^2*\[Gamma]12*V1[b]*V2[a] - 4*w12^3*\[Gamma]12*q1[a]*V2[b] - 2*w12^2*w13*\[Gamma]12*q1[a]*V2[b] + 4*w12^2*w31*\[Gamma]12*\[Gamma]13*q1[a]*V2[b] + 4*w12^2*w32*\[Gamma]12*\[Gamma]13*q1[a]*V2[b] - 
 4*w12^3*\[Gamma]12*q2[a]*V2[b] - 2*w12^2*w13*\[Gamma]12*q2[a]*V2[b] + 4*w12^2*w31*\[Gamma]12*\[Gamma]13*q2[a]*V2[b] + 4*w12^2*w32*\[Gamma]12*\[Gamma]13*q2[a]*V2[b] - 2*w12^3*\[Gamma]12*q3[a]*V2[b] - 
 2*w12^2*w13*\[Gamma]12*q3[a]*V2[b] - 2*qq1*w12^2*\[Gamma]12*V1[a]*V2[b] + 4*qq12*w12^2*\[Gamma]12*V1[a]*V2[b] + 2*qq13*w12^2*\[Gamma]12*V1[a]*V2[b] - 2*qq2*w12^2*\[Gamma]12*V1[a]*V2[b] + 
 2*qq23*w12^2*\[Gamma]12*V1[a]*V2[b] - 2*qq3*w12^2*\[Gamma]12*V1[a]*V2[b] - 4*w12^2*w31^2*\[Gamma]12*V1[a]*V2[b] - 8*w12^2*w31*w32*\[Gamma]12*V1[a]*V2[b] - 4*w12^2*w32^2*\[Gamma]12*V1[a]*V2[b] - 
 (qq1*w31*q1[b]*V3[a])/4 + (qq12*w31*q1[b]*V3[a])/4 + (qq2*w31*q1[b]*V3[a])/4 - (qq1*w32*q1[b]*V3[a])/4 + (qq12*w32*q1[b]*V3[a])/4 + (qq2*w32*q1[b]*V3[a])/4 + 
 w12^2*w32*q1[b]*V3[a] + 2*w12*w21*w31*\[Gamma]12*q1[b]*V3[a] + 2*w12*w21*w32*\[Gamma]12*q1[b]*V3[a] + (qq1*w31*\[Gamma]12^2*q1[b]*V3[a])/2 - (qq12*w31*\[Gamma]12^2*q1[b]*V3[a])/2 - 
 (qq2*w31*\[Gamma]12^2*q1[b]*V3[a])/2 - 2*w12^2*w31*\[Gamma]12^2*q1[b]*V3[a] + (qq1*w32*\[Gamma]12^2*q1[b]*V3[a])/2 - (qq12*w32*\[Gamma]12^2*q1[b]*V3[a])/2 - (qq2*w32*\[Gamma]12^2*q1[b]*V3[a])/2 - 
 4*w12^2*w32*\[Gamma]12^2*q1[b]*V3[a] - 2*w12^3*\[Gamma]13*q1[b]*V3[a] + 4*w12^3*\[Gamma]12*\[Gamma]23*q1[b]*V3[a] - (qq1*w31*q2[b]*V3[a])/4 + (qq12*w31*q2[b]*V3[a])/4 + (qq2*w31*q2[b]*V3[a])/4 + 
 w12^2*w31*q2[b]*V3[a] + w12*w13*w31*q2[b]*V3[a] - (qq1*w32*q2[b]*V3[a])/4 + (qq12*w32*q2[b]*V3[a])/4 + (qq2*w32*q2[b]*V3[a])/4 + 2*w12^2*w32*q2[b]*V3[a] + 
 w12*w13*w32*q2[b]*V3[a] + 2*w12*w21*w31*\[Gamma]12*q2[b]*V3[a] + 2*w12*w21*w32*\[Gamma]12*q2[b]*V3[a] + (qq1*w31*\[Gamma]12^2*q2[b]*V3[a])/2 - (qq12*w31*\[Gamma]12^2*q2[b]*V3[a])/2 - 
 (qq2*w31*\[Gamma]12^2*q2[b]*V3[a])/2 - 4*w12^2*w31*\[Gamma]12^2*q2[b]*V3[a] - 2*w12*w13*w31*\[Gamma]12^2*q2[b]*V3[a] + (qq1*w32*\[Gamma]12^2*q2[b]*V3[a])/2 - (qq12*w32*\[Gamma]12^2*q2[b]*V3[a])/2 - 
 (qq2*w32*\[Gamma]12^2*q2[b]*V3[a])/2 - 6*w12^2*w32*\[Gamma]12^2*q2[b]*V3[a] - 2*w12*w13*w32*\[Gamma]12^2*q2[b]*V3[a] + (qq1*w12*\[Gamma]13*q2[b]*V3[a])/2 - qq12*w12*\[Gamma]13*q2[b]*V3[a] - 
 (qq13*w12*\[Gamma]13*q2[b]*V3[a])/2 + (qq2*w12*\[Gamma]13*q2[b]*V3[a])/2 - (qq23*w12*\[Gamma]13*q2[b]*V3[a])/2 - 2*w12^3*\[Gamma]13*q2[b]*V3[a] - qq1*w12*\[Gamma]12^2*\[Gamma]13*q2[b]*V3[a] + 
 2*qq12*w12*\[Gamma]12^2*\[Gamma]13*q2[b]*V3[a] + qq13*w12*\[Gamma]12^2*\[Gamma]13*q2[b]*V3[a] - qq2*w12*\[Gamma]12^2*\[Gamma]13*q2[b]*V3[a] + qq23*w12*\[Gamma]12^2*\[Gamma]13*q2[b]*V3[a] + 4*w12^3*\[Gamma]12*\[Gamma]23*q2[b]*V3[a] - 
 (qq1*w31*q3[b]*V3[a])/4 + (qq12*w31*q3[b]*V3[a])/4 + (qq2*w31*q3[b]*V3[a])/4 - (qq1*w32*q3[b]*V3[a])/4 + (qq12*w32*q3[b]*V3[a])/4 + (qq2*w32*q3[b]*V3[a])/4 + 
 w12^2*w32*q3[b]*V3[a] + w12*w13*w32*q3[b]*V3[a] + 2*w12*w21*w31*\[Gamma]12*q3[b]*V3[a] + 2*w12*w21*w32*\[Gamma]12*q3[b]*V3[a] + (qq1*w31*\[Gamma]12^2*q3[b]*V3[a])/2 - 
 (qq12*w31*\[Gamma]12^2*q3[b]*V3[a])/2 - (qq2*w31*\[Gamma]12^2*q3[b]*V3[a])/2 - 2*w12^2*w31*\[Gamma]12^2*q3[b]*V3[a] + (qq1*w32*\[Gamma]12^2*q3[b]*V3[a])/2 - (qq12*w32*\[Gamma]12^2*q3[b]*V3[a])/2 - 
 (qq2*w32*\[Gamma]12^2*q3[b]*V3[a])/2 - 4*w12^2*w32*\[Gamma]12^2*q3[b]*V3[a] - 2*w12*w13*w32*\[Gamma]12^2*q3[b]*V3[a] - (qq2*w12*\[Gamma]13*q3[b]*V3[a])/2 + (qq23*w12*\[Gamma]13*q3[b]*V3[a])/2 - 
 (qq3*w12*\[Gamma]13*q3[b]*V3[a])/2 - 2*w12^3*\[Gamma]13*q3[b]*V3[a] + (qq1*w13*\[Gamma]13*q3[b]*V3[a])/2 - (qq12*w13*\[Gamma]13*q3[b]*V3[a])/2 - (qq2*w13*\[Gamma]13*q3[b]*V3[a])/2 - 
 2*w12^2*w13*\[Gamma]13*q3[b]*V3[a] - 4*w12*w13*w21*\[Gamma]12*\[Gamma]13*q3[b]*V3[a] + 4*w12^2*w23*\[Gamma]12*\[Gamma]13*q3[b]*V3[a] + qq2*w12*\[Gamma]12^2*\[Gamma]13*q3[b]*V3[a] - 
 qq23*w12*\[Gamma]12^2*\[Gamma]13*q3[b]*V3[a] + qq3*w12*\[Gamma]12^2*\[Gamma]13*q3[b]*V3[a] - qq1*w13*\[Gamma]12^2*\[Gamma]13*q3[b]*V3[a] + qq12*w13*\[Gamma]12^2*\[Gamma]13*q3[b]*V3[a] + qq2*w13*\[Gamma]12^2*\[Gamma]13*q3[b]*V3[a] + 
 4*w12^3*\[Gamma]12*\[Gamma]23*q3[b]*V3[a] + 4*w12^2*w13*\[Gamma]12*\[Gamma]23*q3[b]*V3[a] - (qq2*w12*w31*V1[b]*V3[a])/2 + (qq23*w12*w31*V1[b]*V3[a])/2 - (qq3*w12*w31*V1[b]*V3[a])/2 - 
 2*w12^3*w31*V1[b]*V3[a] + (qq1*w13*w31*V1[b]*V3[a])/2 - (qq12*w13*w31*V1[b]*V3[a])/2 - (qq2*w13*w31*V1[b]*V3[a])/2 - 2*w12^2*w13*w31*V1[b]*V3[a] + 
 (qq1*w12*w32*V1[b]*V3[a])/2 - qq12*w12*w32*V1[b]*V3[a] - (qq13*w12*w32*V1[b]*V3[a])/2 - (qq3*w12*w32*V1[b]*V3[a])/2 - 2*w12^3*w32*V1[b]*V3[a] + 
 (qq1*w13*w32*V1[b]*V3[a])/2 - (qq12*w13*w32*V1[b]*V3[a])/2 - (qq2*w13*w32*V1[b]*V3[a])/2 - 2*w12^2*w13*w32*V1[b]*V3[a] - 4*w12*w13*w21*w31*\[Gamma]12*V1[b]*V3[a] + 
 4*w12^2*w23*w31*\[Gamma]12*V1[b]*V3[a] - 4*w12*w13*w21*w32*\[Gamma]12*V1[b]*V3[a] + 4*w12^2*w23*w32*\[Gamma]12*V1[b]*V3[a] + qq2*w12*w31*\[Gamma]12^2*V1[b]*V3[a] - 
 qq23*w12*w31*\[Gamma]12^2*V1[b]*V3[a] + qq3*w12*w31*\[Gamma]12^2*V1[b]*V3[a] - qq1*w13*w31*\[Gamma]12^2*V1[b]*V3[a] + qq12*w13*w31*\[Gamma]12^2*V1[b]*V3[a] + qq2*w13*w31*\[Gamma]12^2*V1[b]*V3[a] - 
 qq1*w12*w32*\[Gamma]12^2*V1[b]*V3[a] + 2*qq12*w12*w32*\[Gamma]12^2*V1[b]*V3[a] + qq13*w12*w32*\[Gamma]12^2*V1[b]*V3[a] + qq3*w12*w32*\[Gamma]12^2*V1[b]*V3[a] - qq1*w13*w32*\[Gamma]12^2*V1[b]*V3[a] + 
 qq12*w13*w32*\[Gamma]12^2*V1[b]*V3[a] + qq2*w13*w32*\[Gamma]12^2*V1[b]*V3[a] + (qq1^2*\[Gamma]13*V1[b]*V3[a])/4 - (3*qq1*qq12*\[Gamma]13*V1[b]*V3[a])/4 + (qq12^2*\[Gamma]13*V1[b]*V3[a])/2 - 
 (qq1*qq13*\[Gamma]13*V1[b]*V3[a])/4 + (qq12*qq13*\[Gamma]13*V1[b]*V3[a])/4 + (qq12*qq2*\[Gamma]13*V1[b]*V3[a])/4 + (qq13*qq2*\[Gamma]13*V1[b]*V3[a])/4 - (qq2^2*\[Gamma]13*V1[b]*V3[a])/4 - 
 (qq1*qq23*\[Gamma]13*V1[b]*V3[a])/4 + (qq12*qq23*\[Gamma]13*V1[b]*V3[a])/4 + (qq2*qq23*\[Gamma]13*V1[b]*V3[a])/4 - qq1*w12^2*\[Gamma]13*V1[b]*V3[a] + 2*qq12*w12^2*\[Gamma]13*V1[b]*V3[a] + 
 qq13*w12^2*\[Gamma]13*V1[b]*V3[a] - qq2*w12^2*\[Gamma]13*V1[b]*V3[a] + qq23*w12^2*\[Gamma]13*V1[b]*V3[a] - 2*qq1*w12*w21*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] + 4*qq12*w12*w21*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] + 
 2*qq13*w12*w21*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] - 2*qq2*w12*w21*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] + 2*qq23*w12*w21*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] - (qq1^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a])/2 + 
 (3*qq1*qq12*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a])/2 - qq12^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + (qq1*qq13*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a])/2 - (qq12*qq13*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a])/2 - 
 (qq12*qq2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a])/2 - (qq13*qq2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a])/2 + (qq2^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a])/2 + (qq1*qq23*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a])/2 - 
 (qq12*qq23*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a])/2 - (qq2*qq23*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a])/2 + 2*qq1*w12^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 4*qq12*w12^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 
 2*qq13*w12^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + 2*qq2*w12^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] - 2*qq23*w12^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + 4*w12^3*w31*\[Gamma]12*V2[b]*V3[a] + 
 4*w12^2*w13*w31*\[Gamma]12*V2[b]*V3[a] + 4*w12^3*w32*\[Gamma]12*V2[b]*V3[a] + 4*w12^2*w13*w32*\[Gamma]12*V2[b]*V3[a] + 2*qq1*w12^2*\[Gamma]12*\[Gamma]13*V2[b]*V3[a] - 
 4*qq12*w12^2*\[Gamma]12*\[Gamma]13*V2[b]*V3[a] - 2*qq13*w12^2*\[Gamma]12*\[Gamma]13*V2[b]*V3[a] + 2*qq2*w12^2*\[Gamma]12*\[Gamma]13*V2[b]*V3[a] - 2*qq23*w12^2*\[Gamma]12*\[Gamma]13*V2[b]*V3[a] - (qq1*w31*q1[a]*V3[b])/4 + 
 (qq12*w31*q1[a]*V3[b])/4 + (qq2*w31*q1[a]*V3[b])/4 - (qq1*w32*q1[a]*V3[b])/4 + (qq12*w32*q1[a]*V3[b])/4 + (qq2*w32*q1[a]*V3[b])/4 + w12^2*w32*q1[a]*V3[b] + 
 2*w12*w21*w31*\[Gamma]12*q1[a]*V3[b] + 2*w12*w21*w32*\[Gamma]12*q1[a]*V3[b] + (qq1*w31*\[Gamma]12^2*q1[a]*V3[b])/2 - (qq12*w31*\[Gamma]12^2*q1[a]*V3[b])/2 - (qq2*w31*\[Gamma]12^2*q1[a]*V3[b])/2 - 
 2*w12^2*w31*\[Gamma]12^2*q1[a]*V3[b] + (qq1*w32*\[Gamma]12^2*q1[a]*V3[b])/2 - (qq12*w32*\[Gamma]12^2*q1[a]*V3[b])/2 - (qq2*w32*\[Gamma]12^2*q1[a]*V3[b])/2 - 4*w12^2*w32*\[Gamma]12^2*q1[a]*V3[b] - 
 2*w12^3*\[Gamma]13*q1[a]*V3[b] + 4*w12^3*\[Gamma]12*\[Gamma]23*q1[a]*V3[b] - (qq1*w31*q2[a]*V3[b])/4 + (qq12*w31*q2[a]*V3[b])/4 + (qq2*w31*q2[a]*V3[b])/4 + w12^2*w31*q2[a]*V3[b] + 
 w12*w13*w31*q2[a]*V3[b] - (qq1*w32*q2[a]*V3[b])/4 + (qq12*w32*q2[a]*V3[b])/4 + (qq2*w32*q2[a]*V3[b])/4 + 2*w12^2*w32*q2[a]*V3[b] + w12*w13*w32*q2[a]*V3[b] + 
 2*w12*w21*w31*\[Gamma]12*q2[a]*V3[b] + 2*w12*w21*w32*\[Gamma]12*q2[a]*V3[b] + (qq1*w31*\[Gamma]12^2*q2[a]*V3[b])/2 - (qq12*w31*\[Gamma]12^2*q2[a]*V3[b])/2 - (qq2*w31*\[Gamma]12^2*q2[a]*V3[b])/2 - 
 4*w12^2*w31*\[Gamma]12^2*q2[a]*V3[b] - 2*w12*w13*w31*\[Gamma]12^2*q2[a]*V3[b] + (qq1*w32*\[Gamma]12^2*q2[a]*V3[b])/2 - (qq12*w32*\[Gamma]12^2*q2[a]*V3[b])/2 - (qq2*w32*\[Gamma]12^2*q2[a]*V3[b])/2 - 
 6*w12^2*w32*\[Gamma]12^2*q2[a]*V3[b] - 2*w12*w13*w32*\[Gamma]12^2*q2[a]*V3[b] + (qq1*w12*\[Gamma]13*q2[a]*V3[b])/2 - qq12*w12*\[Gamma]13*q2[a]*V3[b] - (qq13*w12*\[Gamma]13*q2[a]*V3[b])/2 + 
 (qq2*w12*\[Gamma]13*q2[a]*V3[b])/2 - (qq23*w12*\[Gamma]13*q2[a]*V3[b])/2 - 2*w12^3*\[Gamma]13*q2[a]*V3[b] - qq1*w12*\[Gamma]12^2*\[Gamma]13*q2[a]*V3[b] + 2*qq12*w12*\[Gamma]12^2*\[Gamma]13*q2[a]*V3[b] + 
 qq13*w12*\[Gamma]12^2*\[Gamma]13*q2[a]*V3[b] - qq2*w12*\[Gamma]12^2*\[Gamma]13*q2[a]*V3[b] + qq23*w12*\[Gamma]12^2*\[Gamma]13*q2[a]*V3[b] + 4*w12^3*\[Gamma]12*\[Gamma]23*q2[a]*V3[b] - (qq1*w31*q3[a]*V3[b])/4 + 
 (qq12*w31*q3[a]*V3[b])/4 + (qq2*w31*q3[a]*V3[b])/4 - (qq1*w32*q3[a]*V3[b])/4 + (qq12*w32*q3[a]*V3[b])/4 + (qq2*w32*q3[a]*V3[b])/4 + w12^2*w32*q3[a]*V3[b] + 
 w12*w13*w32*q3[a]*V3[b] + 2*w12*w21*w31*\[Gamma]12*q3[a]*V3[b] + 2*w12*w21*w32*\[Gamma]12*q3[a]*V3[b] + (qq1*w31*\[Gamma]12^2*q3[a]*V3[b])/2 - (qq12*w31*\[Gamma]12^2*q3[a]*V3[b])/2 - 
 (qq2*w31*\[Gamma]12^2*q3[a]*V3[b])/2 - 2*w12^2*w31*\[Gamma]12^2*q3[a]*V3[b] + (qq1*w32*\[Gamma]12^2*q3[a]*V3[b])/2 - (qq12*w32*\[Gamma]12^2*q3[a]*V3[b])/2 - (qq2*w32*\[Gamma]12^2*q3[a]*V3[b])/2 - 
 4*w12^2*w32*\[Gamma]12^2*q3[a]*V3[b] - 2*w12*w13*w32*\[Gamma]12^2*q3[a]*V3[b] - (qq2*w12*\[Gamma]13*q3[a]*V3[b])/2 + (qq23*w12*\[Gamma]13*q3[a]*V3[b])/2 - (qq3*w12*\[Gamma]13*q3[a]*V3[b])/2 - 
 2*w12^3*\[Gamma]13*q3[a]*V3[b] + (qq1*w13*\[Gamma]13*q3[a]*V3[b])/2 - (qq12*w13*\[Gamma]13*q3[a]*V3[b])/2 - (qq2*w13*\[Gamma]13*q3[a]*V3[b])/2 - 2*w12^2*w13*\[Gamma]13*q3[a]*V3[b] - 
 4*w12*w13*w21*\[Gamma]12*\[Gamma]13*q3[a]*V3[b] + 4*w12^2*w23*\[Gamma]12*\[Gamma]13*q3[a]*V3[b] + qq2*w12*\[Gamma]12^2*\[Gamma]13*q3[a]*V3[b] - qq23*w12*\[Gamma]12^2*\[Gamma]13*q3[a]*V3[b] + 
 qq3*w12*\[Gamma]12^2*\[Gamma]13*q3[a]*V3[b] - qq1*w13*\[Gamma]12^2*\[Gamma]13*q3[a]*V3[b] + qq12*w13*\[Gamma]12^2*\[Gamma]13*q3[a]*V3[b] + qq2*w13*\[Gamma]12^2*\[Gamma]13*q3[a]*V3[b] + 4*w12^3*\[Gamma]12*\[Gamma]23*q3[a]*V3[b] + 
 4*w12^2*w13*\[Gamma]12*\[Gamma]23*q3[a]*V3[b] - (qq2*w12*w31*V1[a]*V3[b])/2 + (qq23*w12*w31*V1[a]*V3[b])/2 - (qq3*w12*w31*V1[a]*V3[b])/2 - 2*w12^3*w31*V1[a]*V3[b] + 
 (qq1*w13*w31*V1[a]*V3[b])/2 - (qq12*w13*w31*V1[a]*V3[b])/2 - (qq2*w13*w31*V1[a]*V3[b])/2 - 2*w12^2*w13*w31*V1[a]*V3[b] + (qq1*w12*w32*V1[a]*V3[b])/2 - 
 qq12*w12*w32*V1[a]*V3[b] - (qq13*w12*w32*V1[a]*V3[b])/2 - (qq3*w12*w32*V1[a]*V3[b])/2 - 2*w12^3*w32*V1[a]*V3[b] + (qq1*w13*w32*V1[a]*V3[b])/2 - 
 (qq12*w13*w32*V1[a]*V3[b])/2 - (qq2*w13*w32*V1[a]*V3[b])/2 - 2*w12^2*w13*w32*V1[a]*V3[b] - 4*w12*w13*w21*w31*\[Gamma]12*V1[a]*V3[b] + 4*w12^2*w23*w31*\[Gamma]12*V1[a]*V3[b] - 
 4*w12*w13*w21*w32*\[Gamma]12*V1[a]*V3[b] + 4*w12^2*w23*w32*\[Gamma]12*V1[a]*V3[b] + qq2*w12*w31*\[Gamma]12^2*V1[a]*V3[b] - qq23*w12*w31*\[Gamma]12^2*V1[a]*V3[b] + qq3*w12*w31*\[Gamma]12^2*V1[a]*V3[b] - 
 qq1*w13*w31*\[Gamma]12^2*V1[a]*V3[b] + qq12*w13*w31*\[Gamma]12^2*V1[a]*V3[b] + qq2*w13*w31*\[Gamma]12^2*V1[a]*V3[b] - qq1*w12*w32*\[Gamma]12^2*V1[a]*V3[b] + 2*qq12*w12*w32*\[Gamma]12^2*V1[a]*V3[b] + 
 qq13*w12*w32*\[Gamma]12^2*V1[a]*V3[b] + qq3*w12*w32*\[Gamma]12^2*V1[a]*V3[b] - qq1*w13*w32*\[Gamma]12^2*V1[a]*V3[b] + qq12*w13*w32*\[Gamma]12^2*V1[a]*V3[b] + qq2*w13*w32*\[Gamma]12^2*V1[a]*V3[b] + 
 (qq1^2*\[Gamma]13*V1[a]*V3[b])/4 - (3*qq1*qq12*\[Gamma]13*V1[a]*V3[b])/4 + (qq12^2*\[Gamma]13*V1[a]*V3[b])/2 - (qq1*qq13*\[Gamma]13*V1[a]*V3[b])/4 + (qq12*qq13*\[Gamma]13*V1[a]*V3[b])/4 + 
 (qq12*qq2*\[Gamma]13*V1[a]*V3[b])/4 + (qq13*qq2*\[Gamma]13*V1[a]*V3[b])/4 - (qq2^2*\[Gamma]13*V1[a]*V3[b])/4 - (qq1*qq23*\[Gamma]13*V1[a]*V3[b])/4 + (qq12*qq23*\[Gamma]13*V1[a]*V3[b])/4 + 
 (qq2*qq23*\[Gamma]13*V1[a]*V3[b])/4 - qq1*w12^2*\[Gamma]13*V1[a]*V3[b] + 2*qq12*w12^2*\[Gamma]13*V1[a]*V3[b] + qq13*w12^2*\[Gamma]13*V1[a]*V3[b] - qq2*w12^2*\[Gamma]13*V1[a]*V3[b] + 
 qq23*w12^2*\[Gamma]13*V1[a]*V3[b] - 2*qq1*w12*w21*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] + 4*qq12*w12*w21*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] + 2*qq13*w12*w21*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] - 
 2*qq2*w12*w21*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] + 2*qq23*w12*w21*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] - (qq1^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b])/2 + (3*qq1*qq12*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b])/2 - 
 qq12^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + (qq1*qq13*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b])/2 - (qq12*qq13*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b])/2 - (qq12*qq2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b])/2 - 
 (qq13*qq2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b])/2 + (qq2^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b])/2 + (qq1*qq23*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b])/2 - (qq12*qq23*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b])/2 - 
 (qq2*qq23*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b])/2 + 2*qq1*w12^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 4*qq12*w12^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 2*qq13*w12^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + 
 2*qq2*w12^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] - 2*qq23*w12^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + 4*w12^3*w31*\[Gamma]12*V2[a]*V3[b] + 4*w12^2*w13*w31*\[Gamma]12*V2[a]*V3[b] + 4*w12^3*w32*\[Gamma]12*V2[a]*V3[b] + 
 4*w12^2*w13*w32*\[Gamma]12*V2[a]*V3[b] + 2*qq1*w12^2*\[Gamma]12*\[Gamma]13*V2[a]*V3[b] - 4*qq12*w12^2*\[Gamma]12*\[Gamma]13*V2[a]*V3[b] - 2*qq13*w12^2*\[Gamma]12*\[Gamma]13*V2[a]*V3[b] + 
 2*qq2*w12^2*\[Gamma]12*\[Gamma]13*V2[a]*V3[b] - 2*qq23*w12^2*\[Gamma]12*\[Gamma]13*V2[a]*V3[b] - (qq1^2*V3[a]*V3[b])/4 + (qq1*qq12*V3[a]*V3[b])/2 - (qq12^2*V3[a]*V3[b])/4 + 
 (qq1*qq13*V3[a]*V3[b])/4 - (qq12*qq13*V3[a]*V3[b])/4 - (qq13*qq2*V3[a]*V3[b])/4 + (qq2^2*V3[a]*V3[b])/4 + (qq1*qq23*V3[a]*V3[b])/4 - (qq12*qq23*V3[a]*V3[b])/4 - 
 (qq2*qq23*V3[a]*V3[b])/4 + (qq1*w12^2*V3[a]*V3[b])/2 - (qq12*w12^2*V3[a]*V3[b])/2 - (qq23*w12^2*V3[a]*V3[b])/2 + (qq3*w12^2*V3[a]*V3[b])/2 + 2*w12^4*V3[a]*V3[b] + 
 qq2*w12*w13*V3[a]*V3[b] - qq23*w12*w13*V3[a]*V3[b] + qq3*w12*w13*V3[a]*V3[b] + 2*w12^3*w13*V3[a]*V3[b] - (qq1*w13^2*V3[a]*V3[b])/2 + (qq12*w13^2*V3[a]*V3[b])/2 + 
 (qq2*w13^2*V3[a]*V3[b])/2 + 2*w12^2*w13^2*V3[a]*V3[b] + 2*qq1*w12*w21*\[Gamma]12*V3[a]*V3[b] - 2*qq12*w12*w21*\[Gamma]12*V3[a]*V3[b] - 2*qq13*w12*w21*\[Gamma]12*V3[a]*V3[b] + 
 2*qq2*w12*w21*\[Gamma]12*V3[a]*V3[b] - 2*qq23*w12*w21*\[Gamma]12*V3[a]*V3[b] - 4*w12^3*w21*\[Gamma]12*V3[a]*V3[b] + 4*w12*w13^2*w21*\[Gamma]12*V3[a]*V3[b] - 4*w12^3*w23*\[Gamma]12*V3[a]*V3[b] - 
 8*w12^2*w13*w23*\[Gamma]12*V3[a]*V3[b] + (qq1^2*\[Gamma]12^2*V3[a]*V3[b])/2 - qq1*qq12*\[Gamma]12^2*V3[a]*V3[b] + (qq12^2*\[Gamma]12^2*V3[a]*V3[b])/2 - (qq1*qq13*\[Gamma]12^2*V3[a]*V3[b])/2 + 
 (qq12*qq13*\[Gamma]12^2*V3[a]*V3[b])/2 + (qq13*qq2*\[Gamma]12^2*V3[a]*V3[b])/2 - (qq2^2*\[Gamma]12^2*V3[a]*V3[b])/2 - (qq1*qq23*\[Gamma]12^2*V3[a]*V3[b])/2 + (qq12*qq23*\[Gamma]12^2*V3[a]*V3[b])/2 + 
 (qq2*qq23*\[Gamma]12^2*V3[a]*V3[b])/2 - 3*qq1*w12^2*\[Gamma]12^2*V3[a]*V3[b] + 3*qq12*w12^2*\[Gamma]12^2*V3[a]*V3[b] + 2*qq13*w12^2*\[Gamma]12^2*V3[a]*V3[b] - 2*qq2*w12^2*\[Gamma]12^2*V3[a]*V3[b] + 
 3*qq23*w12^2*\[Gamma]12^2*V3[a]*V3[b] - qq3*w12^2*\[Gamma]12^2*V3[a]*V3[b] - 2*qq2*w12*w13*\[Gamma]12^2*V3[a]*V3[b] + 2*qq23*w12*w13*\[Gamma]12^2*V3[a]*V3[b] - 2*qq3*w12*w13*\[Gamma]12^2*V3[a]*V3[b] + 
 qq1*w13^2*\[Gamma]12^2*V3[a]*V3[b] - qq12*w13^2*\[Gamma]12^2*V3[a]*V3[b] - qq2*w13^2*\[Gamma]12^2*V3[a]*V3[b]


(* ::Subsection::Closed:: *)
(*Diagram 5*)


n[5][a_,b_] := -(w12^3*q2[b]*V1[a])/2 - w12^2*w13*q2[b]*V1[a] - (w12*w13^2*q2[b]*V1[a])/2 + w12^3*\[Gamma]12^2*q2[b]*V1[a] + 2*w12^2*w13*\[Gamma]12^2*q2[b]*V1[a] + w12*w13^2*\[Gamma]12^2*q2[b]*V1[a] - 
 (qq2*w12*q3[b]*V1[a])/8 + (qq23*w12*q3[b]*V1[a])/8 - (qq3*w12*q3[b]*V1[a])/8 - (w12^3*q3[b]*V1[a])/2 - (qq2*w13*q3[b]*V1[a])/8 + (qq23*w13*q3[b]*V1[a])/8 - 
 (qq3*w13*q3[b]*V1[a])/8 - w12^2*w13*q3[b]*V1[a] - (w12*w13^2*q3[b]*V1[a])/2 + w12^2*w23*\[Gamma]12*q3[b]*V1[a] + w12*w13*w23*\[Gamma]12*q3[b]*V1[a] + (qq2*w12*\[Gamma]12^2*q3[b]*V1[a])/4 - 
 (qq23*w12*\[Gamma]12^2*q3[b]*V1[a])/4 + (qq3*w12*\[Gamma]12^2*q3[b]*V1[a])/4 + w12^3*\[Gamma]12^2*q3[b]*V1[a] + (qq2*w13*\[Gamma]12^2*q3[b]*V1[a])/4 - (qq23*w13*\[Gamma]12^2*q3[b]*V1[a])/4 + 
 (qq3*w13*\[Gamma]12^2*q3[b]*V1[a])/4 + w12^2*w13*\[Gamma]12^2*q3[b]*V1[a] - w12^2*w32*\[Gamma]13*q3[b]*V1[a] - w12*w13*w32*\[Gamma]13*q3[b]*V1[a] + 2*w12^2*w32*\[Gamma]12^2*\[Gamma]13*q3[b]*V1[a] + 
 2*w12*w13*w32*\[Gamma]12^2*\[Gamma]13*q3[b]*V1[a] + (qq2*w12*\[Gamma]13^2*q3[b]*V1[a])/4 - (qq23*w12*\[Gamma]13^2*q3[b]*V1[a])/4 + (qq3*w12*\[Gamma]13^2*q3[b]*V1[a])/4 + 2*w12^3*\[Gamma]13^2*q3[b]*V1[a] + 
 (qq2*w13*\[Gamma]13^2*q3[b]*V1[a])/4 - (qq23*w13*\[Gamma]13^2*q3[b]*V1[a])/4 + (qq3*w13*\[Gamma]13^2*q3[b]*V1[a])/4 + 3*w12^2*w13*\[Gamma]13^2*q3[b]*V1[a] + w12*w13^2*\[Gamma]13^2*q3[b]*V1[a] - 
 2*w12^2*w23*\[Gamma]12*\[Gamma]13^2*q3[b]*V1[a] - 2*w12*w13*w23*\[Gamma]12*\[Gamma]13^2*q3[b]*V1[a] - (qq2*w12*\[Gamma]12^2*\[Gamma]13^2*q3[b]*V1[a])/2 + (qq23*w12*\[Gamma]12^2*\[Gamma]13^2*q3[b]*V1[a])/2 - 
 (qq3*w12*\[Gamma]12^2*\[Gamma]13^2*q3[b]*V1[a])/2 - (qq2*w13*\[Gamma]12^2*\[Gamma]13^2*q3[b]*V1[a])/2 + (qq23*w13*\[Gamma]12^2*\[Gamma]13^2*q3[b]*V1[a])/2 - (qq3*w13*\[Gamma]12^2*\[Gamma]13^2*q3[b]*V1[a])/2 - 
 4*w12^3*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] - 4*w12^2*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[b]*V1[a] - (w12^3*q2[a]*V1[b])/2 - w12^2*w13*q2[a]*V1[b] - (w12*w13^2*q2[a]*V1[b])/2 + 
 w12^3*\[Gamma]12^2*q2[a]*V1[b] + 2*w12^2*w13*\[Gamma]12^2*q2[a]*V1[b] + w12*w13^2*\[Gamma]12^2*q2[a]*V1[b] - (qq2*w12*q3[a]*V1[b])/8 + (qq23*w12*q3[a]*V1[b])/8 - (qq3*w12*q3[a]*V1[b])/8 - 
 (w12^3*q3[a]*V1[b])/2 - (qq2*w13*q3[a]*V1[b])/8 + (qq23*w13*q3[a]*V1[b])/8 - (qq3*w13*q3[a]*V1[b])/8 - w12^2*w13*q3[a]*V1[b] - (w12*w13^2*q3[a]*V1[b])/2 + 
 w12^2*w23*\[Gamma]12*q3[a]*V1[b] + w12*w13*w23*\[Gamma]12*q3[a]*V1[b] + (qq2*w12*\[Gamma]12^2*q3[a]*V1[b])/4 - (qq23*w12*\[Gamma]12^2*q3[a]*V1[b])/4 + (qq3*w12*\[Gamma]12^2*q3[a]*V1[b])/4 + 
 w12^3*\[Gamma]12^2*q3[a]*V1[b] + (qq2*w13*\[Gamma]12^2*q3[a]*V1[b])/4 - (qq23*w13*\[Gamma]12^2*q3[a]*V1[b])/4 + (qq3*w13*\[Gamma]12^2*q3[a]*V1[b])/4 + w12^2*w13*\[Gamma]12^2*q3[a]*V1[b] - 
 w12^2*w32*\[Gamma]13*q3[a]*V1[b] - w12*w13*w32*\[Gamma]13*q3[a]*V1[b] + 2*w12^2*w32*\[Gamma]12^2*\[Gamma]13*q3[a]*V1[b] + 2*w12*w13*w32*\[Gamma]12^2*\[Gamma]13*q3[a]*V1[b] + (qq2*w12*\[Gamma]13^2*q3[a]*V1[b])/4 - 
 (qq23*w12*\[Gamma]13^2*q3[a]*V1[b])/4 + (qq3*w12*\[Gamma]13^2*q3[a]*V1[b])/4 + 2*w12^3*\[Gamma]13^2*q3[a]*V1[b] + (qq2*w13*\[Gamma]13^2*q3[a]*V1[b])/4 - (qq23*w13*\[Gamma]13^2*q3[a]*V1[b])/4 + 
 (qq3*w13*\[Gamma]13^2*q3[a]*V1[b])/4 + 3*w12^2*w13*\[Gamma]13^2*q3[a]*V1[b] + w12*w13^2*\[Gamma]13^2*q3[a]*V1[b] - 2*w12^2*w23*\[Gamma]12*\[Gamma]13^2*q3[a]*V1[b] - 
 2*w12*w13*w23*\[Gamma]12*\[Gamma]13^2*q3[a]*V1[b] - (qq2*w12*\[Gamma]12^2*\[Gamma]13^2*q3[a]*V1[b])/2 + (qq23*w12*\[Gamma]12^2*\[Gamma]13^2*q3[a]*V1[b])/2 - (qq3*w12*\[Gamma]12^2*\[Gamma]13^2*q3[a]*V1[b])/2 - 
 (qq2*w13*\[Gamma]12^2*\[Gamma]13^2*q3[a]*V1[b])/2 + (qq23*w13*\[Gamma]12^2*\[Gamma]13^2*q3[a]*V1[b])/2 - (qq3*w13*\[Gamma]12^2*\[Gamma]13^2*q3[a]*V1[b])/2 - 4*w12^3*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] - 
 4*w12^2*w13*\[Gamma]12*\[Gamma]13*\[Gamma]23*q3[a]*V1[b] - (qq1*qq2*V1[a]*V1[b])/16 + (qq13*qq2*V1[a]*V1[b])/16 - (qq2^2*V1[a]*V1[b])/16 + (qq1*qq23*V1[a]*V1[b])/16 - 
 (qq13*qq23*V1[a]*V1[b])/16 + (qq2*qq23*V1[a]*V1[b])/8 - (qq23^2*V1[a]*V1[b])/16 - (qq1*qq3*V1[a]*V1[b])/16 + (qq13*qq3*V1[a]*V1[b])/16 - (qq2*qq3*V1[a]*V1[b])/16 + 
 (qq23*qq3*V1[a]*V1[b])/16 - (qq1*w12^2*V1[a]*V1[b])/2 + (qq12*w12^2*V1[a]*V1[b])/4 + (qq13*w12^2*V1[a]*V1[b])/4 + (qq23*w12^2*V1[a]*V1[b])/4 + w12^4*V1[a]*V1[b] - 
 (qq1*w12*w13*V1[a]*V1[b])/2 + (qq12*w12*w13*V1[a]*V1[b])/4 + (qq13*w12*w13*V1[a]*V1[b])/4 + (qq2*w12*w13*V1[a]*V1[b])/4 + (qq3*w12*w13*V1[a]*V1[b])/4 + 
 3*w12^3*w13*V1[a]*V1[b] + (qq2*w13^2*V1[a]*V1[b])/4 - (qq23*w13^2*V1[a]*V1[b])/4 + (qq3*w13^2*V1[a]*V1[b])/4 + 3*w12^2*w13^2*V1[a]*V1[b] + w12*w13^3*V1[a]*V1[b] - 
 w12^2*w31*w32*V1[a]*V1[b] - w12*w13*w31*w32*V1[a]*V1[b] - w12^2*w32^2*V1[a]*V1[b] - w12*w13*w32^2*V1[a]*V1[b] + 2*w12^3*w21*\[Gamma]12*V1[a]*V1[b] + 
 2*w12^2*w13*w21*\[Gamma]12*V1[a]*V1[b] + (qq1*w12*w23*\[Gamma]12*V1[a]*V1[b])/2 - (qq13*w12*w23*\[Gamma]12*V1[a]*V1[b])/2 + (qq2*w12*w23*\[Gamma]12*V1[a]*V1[b])/2 - 
 (qq23*w12*w23*\[Gamma]12*V1[a]*V1[b])/2 - 2*w12^2*w13*w23*\[Gamma]12*V1[a]*V1[b] - 2*w12*w13^2*w23*\[Gamma]12*V1[a]*V1[b] + (qq1*qq2*\[Gamma]12^2*V1[a]*V1[b])/8 - (qq13*qq2*\[Gamma]12^2*V1[a]*V1[b])/8 + 
 (qq2^2*\[Gamma]12^2*V1[a]*V1[b])/8 - (qq1*qq23*\[Gamma]12^2*V1[a]*V1[b])/8 + (qq13*qq23*\[Gamma]12^2*V1[a]*V1[b])/8 - (qq2*qq23*\[Gamma]12^2*V1[a]*V1[b])/4 + (qq23^2*\[Gamma]12^2*V1[a]*V1[b])/8 + 
 (qq1*qq3*\[Gamma]12^2*V1[a]*V1[b])/8 - (qq13*qq3*\[Gamma]12^2*V1[a]*V1[b])/8 + (qq2*qq3*\[Gamma]12^2*V1[a]*V1[b])/8 - (qq23*qq3*\[Gamma]12^2*V1[a]*V1[b])/8 + qq1*w12^2*\[Gamma]12^2*V1[a]*V1[b] - 
 (qq12*w12^2*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq13*w12^2*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq23*w12^2*\[Gamma]12^2*V1[a]*V1[b])/2 + (qq1*w12*w13*\[Gamma]12^2*V1[a]*V1[b])/2 - 
 (qq12*w12*w13*\[Gamma]12^2*V1[a]*V1[b])/2 - qq2*w12*w13*\[Gamma]12^2*V1[a]*V1[b] + (qq23*w12*w13*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq3*w12*w13*\[Gamma]12^2*V1[a]*V1[b])/2 - 
 (qq2*w13^2*\[Gamma]12^2*V1[a]*V1[b])/2 + (qq23*w13^2*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq3*w13^2*\[Gamma]12^2*V1[a]*V1[b])/2 + 2*w12^2*w31*w32*\[Gamma]12^2*V1[a]*V1[b] + 
 2*w12*w13*w31*w32*\[Gamma]12^2*V1[a]*V1[b] + 2*w12^2*w32^2*\[Gamma]12^2*V1[a]*V1[b] + 2*w12*w13*w32^2*\[Gamma]12^2*V1[a]*V1[b] + (qq2*w12*w31*\[Gamma]13*V1[a]*V1[b])/2 - 
 (qq23*w12*w31*\[Gamma]13*V1[a]*V1[b])/2 + (qq3*w12*w31*\[Gamma]13*V1[a]*V1[b])/2 + 2*w12^3*w31*\[Gamma]13*V1[a]*V1[b] + (qq2*w13*w31*\[Gamma]13*V1[a]*V1[b])/2 - (qq23*w13*w31*\[Gamma]13*V1[a]*V1[b])/2 + 
 (qq3*w13*w31*\[Gamma]13*V1[a]*V1[b])/2 + 4*w12^2*w13*w31*\[Gamma]13*V1[a]*V1[b] + 2*w12*w13^2*w31*\[Gamma]13*V1[a]*V1[b] - (qq1*w12*w32*\[Gamma]13*V1[a]*V1[b])/2 + 
 (qq13*w12*w32*\[Gamma]13*V1[a]*V1[b])/2 + (qq3*w12*w32*\[Gamma]13*V1[a]*V1[b])/2 + 2*w12^3*w32*\[Gamma]13*V1[a]*V1[b] + (qq2*w13*w32*\[Gamma]13*V1[a]*V1[b])/2 - (qq23*w13*w32*\[Gamma]13*V1[a]*V1[b])/2 + 
 (qq3*w13*w32*\[Gamma]13*V1[a]*V1[b])/2 + 4*w12^2*w13*w32*\[Gamma]13*V1[a]*V1[b] + 2*w12*w13^2*w32*\[Gamma]13*V1[a]*V1[b] - 4*w12^2*w23*w31*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] - 
 4*w12*w13*w23*w31*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] - 4*w12^2*w23*w32*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] - 4*w12*w13*w23*w32*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] - qq2*w12*w31*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] + 
 qq23*w12*w31*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] - qq3*w12*w31*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] - qq2*w13*w31*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] + qq23*w13*w31*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] - 
 qq3*w13*w31*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] + qq1*w12*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] - qq13*w12*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] - qq3*w12*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] - 
 qq2*w13*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] + qq23*w13*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] - qq3*w13*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] + (qq1*qq2*\[Gamma]13^2*V1[a]*V1[b])/8 - 
 (qq13*qq2*\[Gamma]13^2*V1[a]*V1[b])/8 + (qq2^2*\[Gamma]13^2*V1[a]*V1[b])/8 - (qq1*qq23*\[Gamma]13^2*V1[a]*V1[b])/8 + (qq13*qq23*\[Gamma]13^2*V1[a]*V1[b])/8 - (qq2*qq23*\[Gamma]13^2*V1[a]*V1[b])/4 + 
 (qq23^2*\[Gamma]13^2*V1[a]*V1[b])/8 + (qq1*qq3*\[Gamma]13^2*V1[a]*V1[b])/8 - (qq13*qq3*\[Gamma]13^2*V1[a]*V1[b])/8 + (qq2*qq3*\[Gamma]13^2*V1[a]*V1[b])/8 - (qq23*qq3*\[Gamma]13^2*V1[a]*V1[b])/8 + 
 qq1*w12^2*\[Gamma]13^2*V1[a]*V1[b] - qq13*w12^2*\[Gamma]13^2*V1[a]*V1[b] + qq2*w12^2*\[Gamma]13^2*V1[a]*V1[b] - qq23*w12^2*\[Gamma]13^2*V1[a]*V1[b] + (qq1*w12*w13*\[Gamma]13^2*V1[a]*V1[b])/2 - 
 (qq13*w12*w13*\[Gamma]13^2*V1[a]*V1[b])/2 + (qq2*w12*w13*\[Gamma]13^2*V1[a]*V1[b])/2 - (qq23*w12*w13*\[Gamma]13^2*V1[a]*V1[b])/2 - qq1*w12*w23*\[Gamma]12*\[Gamma]13^2*V1[a]*V1[b] + 
 qq13*w12*w23*\[Gamma]12*\[Gamma]13^2*V1[a]*V1[b] - qq2*w12*w23*\[Gamma]12*\[Gamma]13^2*V1[a]*V1[b] + qq23*w12*w23*\[Gamma]12*\[Gamma]13^2*V1[a]*V1[b] - (qq1*qq2*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 + 
 (qq13*qq2*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 - (qq2^2*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 + (qq1*qq23*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 - (qq13*qq23*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 + 
 (qq2*qq23*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/2 - (qq23^2*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 - (qq1*qq3*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 + (qq13*qq3*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 - 
 (qq2*qq3*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 + (qq23*qq3*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 - 4*w12^3*w31*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] - 4*w12^2*w13*w31*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] - 
 4*w12^3*w32*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] - 4*w12^2*w13*w32*\[Gamma]12*\[Gamma]23*V1[a]*V1[b] - 2*qq1*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 2*qq13*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - 
 2*qq2*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] + 2*qq23*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V1[a]*V1[b] - 2*w12^4*\[Gamma]12*V1[b]*V2[a] - 4*w12^3*w13*\[Gamma]12*V1[b]*V2[a] - 
 2*w12^2*w13^2*\[Gamma]12*V1[b]*V2[a] - 2*w12^4*\[Gamma]12*V1[a]*V2[b] - 4*w12^3*w13*\[Gamma]12*V1[a]*V2[b] - 2*w12^2*w13^2*\[Gamma]12*V1[a]*V2[b] + w12^3*w32*V1[b]*V3[a] + 
 2*w12^2*w13*w32*V1[b]*V3[a] + w12*w13^2*w32*V1[b]*V3[a] - 2*w12^3*w32*\[Gamma]12^2*V1[b]*V3[a] - 4*w12^2*w13*w32*\[Gamma]12^2*V1[b]*V3[a] - 2*w12*w13^2*w32*\[Gamma]12^2*V1[b]*V3[a] - 
 (qq2*w12^2*\[Gamma]13*V1[b]*V3[a])/2 + (qq23*w12^2*\[Gamma]13*V1[b]*V3[a])/2 - (qq3*w12^2*\[Gamma]13*V1[b]*V3[a])/2 - 2*w12^4*\[Gamma]13*V1[b]*V3[a] - qq2*w12*w13*\[Gamma]13*V1[b]*V3[a] + 
 qq23*w12*w13*\[Gamma]13*V1[b]*V3[a] - qq3*w12*w13*\[Gamma]13*V1[b]*V3[a] - 6*w12^3*w13*\[Gamma]13*V1[b]*V3[a] - (qq2*w13^2*\[Gamma]13*V1[b]*V3[a])/2 + (qq23*w13^2*\[Gamma]13*V1[b]*V3[a])/2 - 
 (qq3*w13^2*\[Gamma]13*V1[b]*V3[a])/2 - 6*w12^2*w13^2*\[Gamma]13*V1[b]*V3[a] - 2*w12*w13^3*\[Gamma]13*V1[b]*V3[a] + 4*w12^3*w23*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] + 8*w12^2*w13*w23*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] + 
 4*w12*w13^2*w23*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] + qq2*w12^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] - qq23*w12^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + qq3*w12^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + 
 2*qq2*w12*w13*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] - 2*qq23*w12*w13*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + 2*qq3*w12*w13*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + qq2*w13^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] - 
 qq23*w13^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + qq3*w13^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + 4*w12^4*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + 8*w12^3*w13*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + 
 4*w12^2*w13^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + w12^3*w32*V1[a]*V3[b] + 2*w12^2*w13*w32*V1[a]*V3[b] + w12*w13^2*w32*V1[a]*V3[b] - 2*w12^3*w32*\[Gamma]12^2*V1[a]*V3[b] - 
 4*w12^2*w13*w32*\[Gamma]12^2*V1[a]*V3[b] - 2*w12*w13^2*w32*\[Gamma]12^2*V1[a]*V3[b] - (qq2*w12^2*\[Gamma]13*V1[a]*V3[b])/2 + (qq23*w12^2*\[Gamma]13*V1[a]*V3[b])/2 - 
 (qq3*w12^2*\[Gamma]13*V1[a]*V3[b])/2 - 2*w12^4*\[Gamma]13*V1[a]*V3[b] - qq2*w12*w13*\[Gamma]13*V1[a]*V3[b] + qq23*w12*w13*\[Gamma]13*V1[a]*V3[b] - qq3*w12*w13*\[Gamma]13*V1[a]*V3[b] - 
 6*w12^3*w13*\[Gamma]13*V1[a]*V3[b] - (qq2*w13^2*\[Gamma]13*V1[a]*V3[b])/2 + (qq23*w13^2*\[Gamma]13*V1[a]*V3[b])/2 - (qq3*w13^2*\[Gamma]13*V1[a]*V3[b])/2 - 6*w12^2*w13^2*\[Gamma]13*V1[a]*V3[b] - 
 2*w12*w13^3*\[Gamma]13*V1[a]*V3[b] + 4*w12^3*w23*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] + 8*w12^2*w13*w23*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] + 4*w12*w13^2*w23*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] + 
 qq2*w12^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] - qq23*w12^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + qq3*w12^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + 2*qq2*w12*w13*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] - 
 2*qq23*w12*w13*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + 2*qq3*w12*w13*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + qq2*w13^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] - qq23*w13^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + 
 qq3*w13^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + 4*w12^4*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + 8*w12^3*w13*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + 4*w12^2*w13^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b]


(* ::Subsection::Closed:: *)
(*Diagram 6*)


n[6][a_,b_] := (w12*w13*q2[b]*q3[a])/4 - (w12*w13*\[Gamma]12^2*q2[b]*q3[a])/2 - (w12*w13*\[Gamma]13^2*q2[b]*q3[a])/2 + w12*w13*\[Gamma]12^2*\[Gamma]13^2*q2[b]*q3[a] + (w12*w13*q2[a]*q3[b])/4 - 
 (w12*w13*\[Gamma]12^2*q2[a]*q3[b])/2 - (w12*w13*\[Gamma]13^2*q2[a]*q3[b])/2 + w12*w13*\[Gamma]12^2*\[Gamma]13^2*q2[a]*q3[b] + (qq1*w12*q2[b]*V1[a])/8 - (qq13*w12*q2[b]*V1[a])/8 + 
 (qq2*w12*q2[b]*V1[a])/8 - (qq23*w12*q2[b]*V1[a])/8 + (w12^2*w13*q2[b]*V1[a])/2 - (qq1*w12*\[Gamma]12^2*q2[b]*V1[a])/4 + (qq13*w12*\[Gamma]12^2*q2[b]*V1[a])/4 - 
 (qq2*w12*\[Gamma]12^2*q2[b]*V1[a])/4 + (qq23*w12*\[Gamma]12^2*q2[b]*V1[a])/4 - w12^2*w13*\[Gamma]12^2*q2[b]*V1[a] - w12*w13*w31*\[Gamma]13*q2[b]*V1[a] - w12*w13*w32*\[Gamma]13*q2[b]*V1[a] + 
 2*w12*w13*w31*\[Gamma]12^2*\[Gamma]13*q2[b]*V1[a] + 2*w12*w13*w32*\[Gamma]12^2*\[Gamma]13*q2[b]*V1[a] - (qq1*w12*\[Gamma]13^2*q2[b]*V1[a])/4 + (qq13*w12*\[Gamma]13^2*q2[b]*V1[a])/4 - 
 (qq2*w12*\[Gamma]13^2*q2[b]*V1[a])/4 + (qq23*w12*\[Gamma]13^2*q2[b]*V1[a])/4 + (qq1*w12*\[Gamma]12^2*\[Gamma]13^2*q2[b]*V1[a])/2 - (qq13*w12*\[Gamma]12^2*\[Gamma]13^2*q2[b]*V1[a])/2 + 
 (qq2*w12*\[Gamma]12^2*\[Gamma]13^2*q2[b]*V1[a])/2 - (qq23*w12*\[Gamma]12^2*\[Gamma]13^2*q2[b]*V1[a])/2 + (qq1*w13*q3[b]*V1[a])/8 - (qq12*w13*q3[b]*V1[a])/8 - (qq23*w13*q3[b]*V1[a])/8 + 
 (qq3*w13*q3[b]*V1[a])/8 + (w12*w13^2*q3[b]*V1[a])/2 - w12*w13*w21*\[Gamma]12*q3[b]*V1[a] - w12*w13*w23*\[Gamma]12*q3[b]*V1[a] - (qq1*w13*\[Gamma]12^2*q3[b]*V1[a])/4 + 
 (qq12*w13*\[Gamma]12^2*q3[b]*V1[a])/4 + (qq23*w13*\[Gamma]12^2*q3[b]*V1[a])/4 - (qq3*w13*\[Gamma]12^2*q3[b]*V1[a])/4 - (qq1*w13*\[Gamma]13^2*q3[b]*V1[a])/4 + (qq12*w13*\[Gamma]13^2*q3[b]*V1[a])/4 + 
 (qq23*w13*\[Gamma]13^2*q3[b]*V1[a])/4 - (qq3*w13*\[Gamma]13^2*q3[b]*V1[a])/4 - w12*w13^2*\[Gamma]13^2*q3[b]*V1[a] + 2*w12*w13*w21*\[Gamma]12*\[Gamma]13^2*q3[b]*V1[a] + 
 2*w12*w13*w23*\[Gamma]12*\[Gamma]13^2*q3[b]*V1[a] + (qq1*w13*\[Gamma]12^2*\[Gamma]13^2*q3[b]*V1[a])/2 - (qq12*w13*\[Gamma]12^2*\[Gamma]13^2*q3[b]*V1[a])/2 - (qq23*w13*\[Gamma]12^2*\[Gamma]13^2*q3[b]*V1[a])/2 + 
 (qq3*w13*\[Gamma]12^2*\[Gamma]13^2*q3[b]*V1[a])/2 + (qq1*w12*q2[a]*V1[b])/8 - (qq13*w12*q2[a]*V1[b])/8 + (qq2*w12*q2[a]*V1[b])/8 - (qq23*w12*q2[a]*V1[b])/8 + 
 (w12^2*w13*q2[a]*V1[b])/2 - (qq1*w12*\[Gamma]12^2*q2[a]*V1[b])/4 + (qq13*w12*\[Gamma]12^2*q2[a]*V1[b])/4 - (qq2*w12*\[Gamma]12^2*q2[a]*V1[b])/4 + (qq23*w12*\[Gamma]12^2*q2[a]*V1[b])/4 - 
 w12^2*w13*\[Gamma]12^2*q2[a]*V1[b] - w12*w13*w31*\[Gamma]13*q2[a]*V1[b] - w12*w13*w32*\[Gamma]13*q2[a]*V1[b] + 2*w12*w13*w31*\[Gamma]12^2*\[Gamma]13*q2[a]*V1[b] + 2*w12*w13*w32*\[Gamma]12^2*\[Gamma]13*q2[a]*V1[b] - 
 (qq1*w12*\[Gamma]13^2*q2[a]*V1[b])/4 + (qq13*w12*\[Gamma]13^2*q2[a]*V1[b])/4 - (qq2*w12*\[Gamma]13^2*q2[a]*V1[b])/4 + (qq23*w12*\[Gamma]13^2*q2[a]*V1[b])/4 + 
 (qq1*w12*\[Gamma]12^2*\[Gamma]13^2*q2[a]*V1[b])/2 - (qq13*w12*\[Gamma]12^2*\[Gamma]13^2*q2[a]*V1[b])/2 + (qq2*w12*\[Gamma]12^2*\[Gamma]13^2*q2[a]*V1[b])/2 - (qq23*w12*\[Gamma]12^2*\[Gamma]13^2*q2[a]*V1[b])/2 + 
 (qq1*w13*q3[a]*V1[b])/8 - (qq12*w13*q3[a]*V1[b])/8 - (qq23*w13*q3[a]*V1[b])/8 + (qq3*w13*q3[a]*V1[b])/8 + (w12*w13^2*q3[a]*V1[b])/2 - w12*w13*w21*\[Gamma]12*q3[a]*V1[b] - 
 w12*w13*w23*\[Gamma]12*q3[a]*V1[b] - (qq1*w13*\[Gamma]12^2*q3[a]*V1[b])/4 + (qq12*w13*\[Gamma]12^2*q3[a]*V1[b])/4 + (qq23*w13*\[Gamma]12^2*q3[a]*V1[b])/4 - (qq3*w13*\[Gamma]12^2*q3[a]*V1[b])/4 - 
 (qq1*w13*\[Gamma]13^2*q3[a]*V1[b])/4 + (qq12*w13*\[Gamma]13^2*q3[a]*V1[b])/4 + (qq23*w13*\[Gamma]13^2*q3[a]*V1[b])/4 - (qq3*w13*\[Gamma]13^2*q3[a]*V1[b])/4 - w12*w13^2*\[Gamma]13^2*q3[a]*V1[b] + 
 2*w12*w13*w21*\[Gamma]12*\[Gamma]13^2*q3[a]*V1[b] + 2*w12*w13*w23*\[Gamma]12*\[Gamma]13^2*q3[a]*V1[b] + (qq1*w13*\[Gamma]12^2*\[Gamma]13^2*q3[a]*V1[b])/2 - (qq12*w13*\[Gamma]12^2*\[Gamma]13^2*q3[a]*V1[b])/2 - 
 (qq23*w13*\[Gamma]12^2*\[Gamma]13^2*q3[a]*V1[b])/2 + (qq3*w13*\[Gamma]12^2*\[Gamma]13^2*q3[a]*V1[b])/2 + (qq1^2*V1[a]*V1[b])/16 - (qq1*qq12*V1[a]*V1[b])/16 - (qq1*qq13*V1[a]*V1[b])/16 + 
 (qq12*qq13*V1[a]*V1[b])/16 + (qq1*qq2*V1[a]*V1[b])/16 - (qq12*qq2*V1[a]*V1[b])/16 - (qq1*qq23*V1[a]*V1[b])/8 + (qq12*qq23*V1[a]*V1[b])/16 + (qq13*qq23*V1[a]*V1[b])/16 - 
 (qq2*qq23*V1[a]*V1[b])/16 + (qq23^2*V1[a]*V1[b])/16 + (qq1*qq3*V1[a]*V1[b])/16 - (qq13*qq3*V1[a]*V1[b])/16 + (qq2*qq3*V1[a]*V1[b])/16 - (qq23*qq3*V1[a]*V1[b])/16 - 
 (qq1*w12^2*V1[a]*V1[b])/4 + (qq13*w12^2*V1[a]*V1[b])/4 - (qq2*w12^2*V1[a]*V1[b])/4 + (qq23*w12^2*V1[a]*V1[b])/4 + (qq1*w12*w13*V1[a]*V1[b])/2 - 
 (qq12*w12*w13*V1[a]*V1[b])/4 - (qq13*w12*w13*V1[a]*V1[b])/4 + (qq2*w12*w13*V1[a]*V1[b])/4 - (qq23*w12*w13*V1[a]*V1[b])/2 + (qq3*w12*w13*V1[a]*V1[b])/4 - 
 w12^3*w13*V1[a]*V1[b] - (qq1*w13^2*V1[a]*V1[b])/4 + (qq12*w13^2*V1[a]*V1[b])/4 + (qq23*w13^2*V1[a]*V1[b])/4 - (qq3*w13^2*V1[a]*V1[b])/4 - w12*w13^3*V1[a]*V1[b] - 
 (qq1*w12*w21*\[Gamma]12*V1[a]*V1[b])/2 + (qq13*w12*w21*\[Gamma]12*V1[a]*V1[b])/2 - (qq2*w12*w21*\[Gamma]12*V1[a]*V1[b])/2 + (qq23*w12*w21*\[Gamma]12*V1[a]*V1[b])/2 - 
 2*w12^2*w13*w21*\[Gamma]12*V1[a]*V1[b] + 2*w12*w13^2*w21*\[Gamma]12*V1[a]*V1[b] - (qq1*w12*w23*\[Gamma]12*V1[a]*V1[b])/2 + (qq13*w12*w23*\[Gamma]12*V1[a]*V1[b])/2 - 
 (qq2*w12*w23*\[Gamma]12*V1[a]*V1[b])/2 + (qq23*w12*w23*\[Gamma]12*V1[a]*V1[b])/2 - 2*w12^2*w13*w23*\[Gamma]12*V1[a]*V1[b] + 2*w12*w13^2*w23*\[Gamma]12*V1[a]*V1[b] - (qq1^2*\[Gamma]12^2*V1[a]*V1[b])/8 + 
 (qq1*qq12*\[Gamma]12^2*V1[a]*V1[b])/8 + (qq1*qq13*\[Gamma]12^2*V1[a]*V1[b])/8 - (qq12*qq13*\[Gamma]12^2*V1[a]*V1[b])/8 - (qq1*qq2*\[Gamma]12^2*V1[a]*V1[b])/8 + (qq12*qq2*\[Gamma]12^2*V1[a]*V1[b])/8 + 
 (qq1*qq23*\[Gamma]12^2*V1[a]*V1[b])/4 - (qq12*qq23*\[Gamma]12^2*V1[a]*V1[b])/8 - (qq13*qq23*\[Gamma]12^2*V1[a]*V1[b])/8 + (qq2*qq23*\[Gamma]12^2*V1[a]*V1[b])/8 - (qq23^2*\[Gamma]12^2*V1[a]*V1[b])/8 - 
 (qq1*qq3*\[Gamma]12^2*V1[a]*V1[b])/8 + (qq13*qq3*\[Gamma]12^2*V1[a]*V1[b])/8 - (qq2*qq3*\[Gamma]12^2*V1[a]*V1[b])/8 + (qq23*qq3*\[Gamma]12^2*V1[a]*V1[b])/8 - (qq1*w12*w13*\[Gamma]12^2*V1[a]*V1[b])/2 + 
 (qq12*w12*w13*\[Gamma]12^2*V1[a]*V1[b])/2 + (qq23*w12*w13*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq3*w12*w13*\[Gamma]12^2*V1[a]*V1[b])/2 + (qq1*w13^2*\[Gamma]12^2*V1[a]*V1[b])/2 - 
 (qq12*w13^2*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq23*w13^2*\[Gamma]12^2*V1[a]*V1[b])/2 + (qq3*w13^2*\[Gamma]12^2*V1[a]*V1[b])/2 - (qq1*w13*w31*\[Gamma]13*V1[a]*V1[b])/2 + 
 (qq12*w13*w31*\[Gamma]13*V1[a]*V1[b])/2 + (qq23*w13*w31*\[Gamma]13*V1[a]*V1[b])/2 - (qq3*w13*w31*\[Gamma]13*V1[a]*V1[b])/2 + 2*w12^2*w13*w31*\[Gamma]13*V1[a]*V1[b] - 
 2*w12*w13^2*w31*\[Gamma]13*V1[a]*V1[b] - (qq1*w13*w32*\[Gamma]13*V1[a]*V1[b])/2 + (qq12*w13*w32*\[Gamma]13*V1[a]*V1[b])/2 + (qq23*w13*w32*\[Gamma]13*V1[a]*V1[b])/2 - 
 (qq3*w13*w32*\[Gamma]13*V1[a]*V1[b])/2 + 2*w12^2*w13*w32*\[Gamma]13*V1[a]*V1[b] - 2*w12*w13^2*w32*\[Gamma]13*V1[a]*V1[b] + 4*w12*w13*w21*w31*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] + 
 4*w12*w13*w23*w31*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] + 4*w12*w13*w21*w32*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] + 4*w12*w13*w23*w32*\[Gamma]12*\[Gamma]13*V1[a]*V1[b] + qq1*w13*w31*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] - 
 qq12*w13*w31*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] - qq23*w13*w31*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] + qq3*w13*w31*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] + qq1*w13*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] - 
 qq12*w13*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] - qq23*w13*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] + qq3*w13*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V1[b] - (qq1^2*\[Gamma]13^2*V1[a]*V1[b])/8 + 
 (qq1*qq12*\[Gamma]13^2*V1[a]*V1[b])/8 + (qq1*qq13*\[Gamma]13^2*V1[a]*V1[b])/8 - (qq12*qq13*\[Gamma]13^2*V1[a]*V1[b])/8 - (qq1*qq2*\[Gamma]13^2*V1[a]*V1[b])/8 + (qq12*qq2*\[Gamma]13^2*V1[a]*V1[b])/8 + 
 (qq1*qq23*\[Gamma]13^2*V1[a]*V1[b])/4 - (qq12*qq23*\[Gamma]13^2*V1[a]*V1[b])/8 - (qq13*qq23*\[Gamma]13^2*V1[a]*V1[b])/8 + (qq2*qq23*\[Gamma]13^2*V1[a]*V1[b])/8 - (qq23^2*\[Gamma]13^2*V1[a]*V1[b])/8 - 
 (qq1*qq3*\[Gamma]13^2*V1[a]*V1[b])/8 + (qq13*qq3*\[Gamma]13^2*V1[a]*V1[b])/8 - (qq2*qq3*\[Gamma]13^2*V1[a]*V1[b])/8 + (qq23*qq3*\[Gamma]13^2*V1[a]*V1[b])/8 + (qq1*w12^2*\[Gamma]13^2*V1[a]*V1[b])/2 - 
 (qq13*w12^2*\[Gamma]13^2*V1[a]*V1[b])/2 + (qq2*w12^2*\[Gamma]13^2*V1[a]*V1[b])/2 - (qq23*w12^2*\[Gamma]13^2*V1[a]*V1[b])/2 - (qq1*w12*w13*\[Gamma]13^2*V1[a]*V1[b])/2 + 
 (qq13*w12*w13*\[Gamma]13^2*V1[a]*V1[b])/2 - (qq2*w12*w13*\[Gamma]13^2*V1[a]*V1[b])/2 + (qq23*w12*w13*\[Gamma]13^2*V1[a]*V1[b])/2 + qq1*w12*w21*\[Gamma]12*\[Gamma]13^2*V1[a]*V1[b] - 
 qq13*w12*w21*\[Gamma]12*\[Gamma]13^2*V1[a]*V1[b] + qq2*w12*w21*\[Gamma]12*\[Gamma]13^2*V1[a]*V1[b] - qq23*w12*w21*\[Gamma]12*\[Gamma]13^2*V1[a]*V1[b] + qq1*w12*w23*\[Gamma]12*\[Gamma]13^2*V1[a]*V1[b] - 
 qq13*w12*w23*\[Gamma]12*\[Gamma]13^2*V1[a]*V1[b] + qq2*w12*w23*\[Gamma]12*\[Gamma]13^2*V1[a]*V1[b] - qq23*w12*w23*\[Gamma]12*\[Gamma]13^2*V1[a]*V1[b] + (qq1^2*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 - 
 (qq1*qq12*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 - (qq1*qq13*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 + (qq12*qq13*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 + (qq1*qq2*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 - 
 (qq12*qq2*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 - (qq1*qq23*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/2 + (qq12*qq23*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 + (qq13*qq23*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 - 
 (qq2*qq23*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 + (qq23^2*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 + (qq1*qq3*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 - (qq13*qq3*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 + 
 (qq2*qq3*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 - (qq23*qq3*\[Gamma]12^2*\[Gamma]13^2*V1[a]*V1[b])/4 + w12^2*w13*\[Gamma]12*q3[b]*V2[a] - 2*w12^2*w13*\[Gamma]12*\[Gamma]13^2*q3[b]*V2[a] + 
 (qq1*w12^2*\[Gamma]12*V1[b]*V2[a])/2 - (qq13*w12^2*\[Gamma]12*V1[b]*V2[a])/2 + (qq2*w12^2*\[Gamma]12*V1[b]*V2[a])/2 - (qq23*w12^2*\[Gamma]12*V1[b]*V2[a])/2 + 2*w12^3*w13*\[Gamma]12*V1[b]*V2[a] - 
 4*w12^2*w13*w31*\[Gamma]12*\[Gamma]13*V1[b]*V2[a] - 4*w12^2*w13*w32*\[Gamma]12*\[Gamma]13*V1[b]*V2[a] - qq1*w12^2*\[Gamma]12*\[Gamma]13^2*V1[b]*V2[a] + qq13*w12^2*\[Gamma]12*\[Gamma]13^2*V1[b]*V2[a] - 
 qq2*w12^2*\[Gamma]12*\[Gamma]13^2*V1[b]*V2[a] + qq23*w12^2*\[Gamma]12*\[Gamma]13^2*V1[b]*V2[a] + w12^2*w13*\[Gamma]12*q3[a]*V2[b] - 2*w12^2*w13*\[Gamma]12*\[Gamma]13^2*q3[a]*V2[b] + (qq1*w12^2*\[Gamma]12*V1[a]*V2[b])/2 - 
 (qq13*w12^2*\[Gamma]12*V1[a]*V2[b])/2 + (qq2*w12^2*\[Gamma]12*V1[a]*V2[b])/2 - (qq23*w12^2*\[Gamma]12*V1[a]*V2[b])/2 + 2*w12^3*w13*\[Gamma]12*V1[a]*V2[b] - 4*w12^2*w13*w31*\[Gamma]12*\[Gamma]13*V1[a]*V2[b] - 
 4*w12^2*w13*w32*\[Gamma]12*\[Gamma]13*V1[a]*V2[b] - qq1*w12^2*\[Gamma]12*\[Gamma]13^2*V1[a]*V2[b] + qq13*w12^2*\[Gamma]12*\[Gamma]13^2*V1[a]*V2[b] - qq2*w12^2*\[Gamma]12*\[Gamma]13^2*V1[a]*V2[b] + 
 qq23*w12^2*\[Gamma]12*\[Gamma]13^2*V1[a]*V2[b] + w12*w13^2*\[Gamma]13*q2[b]*V3[a] - 2*w12*w13^2*\[Gamma]12^2*\[Gamma]13*q2[b]*V3[a] + (qq1*w13^2*\[Gamma]13*V1[b]*V3[a])/2 - (qq12*w13^2*\[Gamma]13*V1[b]*V3[a])/2 - 
 (qq23*w13^2*\[Gamma]13*V1[b]*V3[a])/2 + (qq3*w13^2*\[Gamma]13*V1[b]*V3[a])/2 + 2*w12*w13^3*\[Gamma]13*V1[b]*V3[a] - 4*w12*w13^2*w21*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] - 
 4*w12*w13^2*w23*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] - qq1*w13^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + qq12*w13^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + qq23*w13^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] - 
 qq3*w13^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + 4*w12^2*w13^2*\[Gamma]12*\[Gamma]13*V2[b]*V3[a] + w12*w13^2*\[Gamma]13*q2[a]*V3[b] - 2*w12*w13^2*\[Gamma]12^2*\[Gamma]13*q2[a]*V3[b] + 
 (qq1*w13^2*\[Gamma]13*V1[a]*V3[b])/2 - (qq12*w13^2*\[Gamma]13*V1[a]*V3[b])/2 - (qq23*w13^2*\[Gamma]13*V1[a]*V3[b])/2 + (qq3*w13^2*\[Gamma]13*V1[a]*V3[b])/2 + 2*w12*w13^3*\[Gamma]13*V1[a]*V3[b] - 
 4*w12*w13^2*w21*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] - 4*w12*w13^2*w23*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] - qq1*w13^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + qq12*w13^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + 
 qq23*w13^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] - qq3*w13^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + 4*w12^2*w13^2*\[Gamma]12*\[Gamma]13*V2[a]*V3[b]


(* ::Subsection::Closed:: *)
(*Diagram 7*)


n[7][a_,b_] := (qq1*w31*q1[b]*V3[a])/8 - (qq12*w31*q1[b]*V3[a])/8 - (qq2*w31*q1[b]*V3[a])/8 + (qq1*w32*q1[b]*V3[a])/8 - (qq12*w32*q1[b]*V3[a])/8 - (qq2*w32*q1[b]*V3[a])/8 - 
 w12*w21*w31*\[Gamma]12*q1[b]*V3[a] - w12*w21*w32*\[Gamma]12*q1[b]*V3[a] - (qq1*w31*\[Gamma]12^2*q1[b]*V3[a])/4 + (qq12*w31*\[Gamma]12^2*q1[b]*V3[a])/4 + (qq2*w31*\[Gamma]12^2*q1[b]*V3[a])/4 + 
 w12^2*w31*\[Gamma]12^2*q1[b]*V3[a] - (qq1*w32*\[Gamma]12^2*q1[b]*V3[a])/4 + (qq12*w32*\[Gamma]12^2*q1[b]*V3[a])/4 + (qq2*w32*\[Gamma]12^2*q1[b]*V3[a])/4 + w12^2*w32*\[Gamma]12^2*q1[b]*V3[a] - 
 w12*w31*w32*\[Gamma]13*q1[b]*V3[a] - w12*w32^2*\[Gamma]13*q1[b]*V3[a] + 2*w12*w31*w32*\[Gamma]12^2*\[Gamma]13*q1[b]*V3[a] + 2*w12*w32^2*\[Gamma]12^2*\[Gamma]13*q1[b]*V3[a] - (qq1*w31*\[Gamma]13^2*q1[b]*V3[a])/4 + 
 (qq12*w31*\[Gamma]13^2*q1[b]*V3[a])/4 + (qq2*w31*\[Gamma]13^2*q1[b]*V3[a])/4 + w12^2*w31*\[Gamma]13^2*q1[b]*V3[a] - (qq1*w32*\[Gamma]13^2*q1[b]*V3[a])/4 + (qq12*w32*\[Gamma]13^2*q1[b]*V3[a])/4 + 
 (qq2*w32*\[Gamma]13^2*q1[b]*V3[a])/4 + w12^2*w32*\[Gamma]13^2*q1[b]*V3[a] + 2*w12*w21*w31*\[Gamma]12*\[Gamma]13^2*q1[b]*V3[a] + 2*w12*w21*w32*\[Gamma]12*\[Gamma]13^2*q1[b]*V3[a] + 
 (qq1*w31*\[Gamma]12^2*\[Gamma]13^2*q1[b]*V3[a])/2 - (qq12*w31*\[Gamma]12^2*\[Gamma]13^2*q1[b]*V3[a])/2 - (qq2*w31*\[Gamma]12^2*\[Gamma]13^2*q1[b]*V3[a])/2 + (qq1*w32*\[Gamma]12^2*\[Gamma]13^2*q1[b]*V3[a])/2 - 
 (qq12*w32*\[Gamma]12^2*\[Gamma]13^2*q1[b]*V3[a])/2 - (qq2*w32*\[Gamma]12^2*\[Gamma]13^2*q1[b]*V3[a])/2 - 4*w12^2*w31*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[b]*V3[a] - 4*w12^2*w32*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[b]*V3[a] + 
 (qq1*w31*q2[b]*V3[a])/8 - (qq12*w31*q2[b]*V3[a])/8 - (qq2*w31*q2[b]*V3[a])/8 + (qq1*w32*q2[b]*V3[a])/8 - (qq12*w32*q2[b]*V3[a])/8 - (qq2*w32*q2[b]*V3[a])/8 - 
 w12*w21*w31*\[Gamma]12*q2[b]*V3[a] - w12*w21*w32*\[Gamma]12*q2[b]*V3[a] - (qq1*w31*\[Gamma]12^2*q2[b]*V3[a])/4 + (qq12*w31*\[Gamma]12^2*q2[b]*V3[a])/4 + (qq2*w31*\[Gamma]12^2*q2[b]*V3[a])/4 + 
 w12^2*w31*\[Gamma]12^2*q2[b]*V3[a] - (qq1*w32*\[Gamma]12^2*q2[b]*V3[a])/4 + (qq12*w32*\[Gamma]12^2*q2[b]*V3[a])/4 + (qq2*w32*\[Gamma]12^2*q2[b]*V3[a])/4 + w12^2*w32*\[Gamma]12^2*q2[b]*V3[a] + 
 w12*w31^2*\[Gamma]13*q2[b]*V3[a] + w12*w31*w32*\[Gamma]13*q2[b]*V3[a] - 2*w12*w31^2*\[Gamma]12^2*\[Gamma]13*q2[b]*V3[a] - 2*w12*w31*w32*\[Gamma]12^2*\[Gamma]13*q2[b]*V3[a] - (qq1*w31*\[Gamma]13^2*q2[b]*V3[a])/4 + 
 (qq12*w31*\[Gamma]13^2*q2[b]*V3[a])/4 + (qq2*w31*\[Gamma]13^2*q2[b]*V3[a])/4 + w12^2*w31*\[Gamma]13^2*q2[b]*V3[a] - (qq1*w32*\[Gamma]13^2*q2[b]*V3[a])/4 + (qq12*w32*\[Gamma]13^2*q2[b]*V3[a])/4 + 
 (qq2*w32*\[Gamma]13^2*q2[b]*V3[a])/4 + w12^2*w32*\[Gamma]13^2*q2[b]*V3[a] + 2*w12*w21*w31*\[Gamma]12*\[Gamma]13^2*q2[b]*V3[a] + 2*w12*w21*w32*\[Gamma]12*\[Gamma]13^2*q2[b]*V3[a] + 
 (qq1*w31*\[Gamma]12^2*\[Gamma]13^2*q2[b]*V3[a])/2 - (qq12*w31*\[Gamma]12^2*\[Gamma]13^2*q2[b]*V3[a])/2 - (qq2*w31*\[Gamma]12^2*\[Gamma]13^2*q2[b]*V3[a])/2 + (qq1*w32*\[Gamma]12^2*\[Gamma]13^2*q2[b]*V3[a])/2 - 
 (qq12*w32*\[Gamma]12^2*\[Gamma]13^2*q2[b]*V3[a])/2 - (qq2*w32*\[Gamma]12^2*\[Gamma]13^2*q2[b]*V3[a])/2 - 4*w12^2*w31*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*V3[a] - 4*w12^2*w32*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[b]*V3[a] + 
 w12*w31^2*w32*V1[b]*V3[a] + 2*w12*w31*w32^2*V1[b]*V3[a] + w12*w32^3*V1[b]*V3[a] - 2*w12*w31^2*w32*\[Gamma]12^2*V1[b]*V3[a] - 4*w12*w31*w32^2*\[Gamma]12^2*V1[b]*V3[a] - 
 2*w12*w32^3*\[Gamma]12^2*V1[b]*V3[a] + (qq1*w31^2*\[Gamma]13*V1[b]*V3[a])/2 - (qq12*w31^2*\[Gamma]13*V1[b]*V3[a])/2 - (qq2*w31^2*\[Gamma]13*V1[b]*V3[a])/2 - 2*w12^2*w31^2*\[Gamma]13*V1[b]*V3[a] + 
 qq1*w31*w32*\[Gamma]13*V1[b]*V3[a] - qq12*w31*w32*\[Gamma]13*V1[b]*V3[a] - qq2*w31*w32*\[Gamma]13*V1[b]*V3[a] - 4*w12^2*w31*w32*\[Gamma]13*V1[b]*V3[a] + (qq1*w32^2*\[Gamma]13*V1[b]*V3[a])/2 - 
 (qq12*w32^2*\[Gamma]13*V1[b]*V3[a])/2 - (qq2*w32^2*\[Gamma]13*V1[b]*V3[a])/2 - 2*w12^2*w32^2*\[Gamma]13*V1[b]*V3[a] - 4*w12*w21*w31^2*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] - 
 8*w12*w21*w31*w32*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] - 4*w12*w21*w32^2*\[Gamma]12*\[Gamma]13*V1[b]*V3[a] - qq1*w31^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + qq12*w31^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + 
 qq2*w31^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] - 2*qq1*w31*w32*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + 2*qq12*w31*w32*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + 2*qq2*w31*w32*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] - 
 qq1*w32^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + qq12*w32^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + qq2*w32^2*\[Gamma]12^2*\[Gamma]13*V1[b]*V3[a] + 4*w12^2*w31^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + 
 8*w12^2*w31*w32*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + 4*w12^2*w32^2*\[Gamma]12*\[Gamma]23*V1[b]*V3[a] + 4*w12^2*w31^2*\[Gamma]12*\[Gamma]13*V2[b]*V3[a] + 8*w12^2*w31*w32*\[Gamma]12*\[Gamma]13*V2[b]*V3[a] + 
 4*w12^2*w32^2*\[Gamma]12*\[Gamma]13*V2[b]*V3[a] + (qq1*w31*q1[a]*V3[b])/8 - (qq12*w31*q1[a]*V3[b])/8 - (qq2*w31*q1[a]*V3[b])/8 + (qq1*w32*q1[a]*V3[b])/8 - (qq12*w32*q1[a]*V3[b])/8 - 
 (qq2*w32*q1[a]*V3[b])/8 - w12*w21*w31*\[Gamma]12*q1[a]*V3[b] - w12*w21*w32*\[Gamma]12*q1[a]*V3[b] - (qq1*w31*\[Gamma]12^2*q1[a]*V3[b])/4 + (qq12*w31*\[Gamma]12^2*q1[a]*V3[b])/4 + 
 (qq2*w31*\[Gamma]12^2*q1[a]*V3[b])/4 + w12^2*w31*\[Gamma]12^2*q1[a]*V3[b] - (qq1*w32*\[Gamma]12^2*q1[a]*V3[b])/4 + (qq12*w32*\[Gamma]12^2*q1[a]*V3[b])/4 + (qq2*w32*\[Gamma]12^2*q1[a]*V3[b])/4 + 
 w12^2*w32*\[Gamma]12^2*q1[a]*V3[b] - w12*w31*w32*\[Gamma]13*q1[a]*V3[b] - w12*w32^2*\[Gamma]13*q1[a]*V3[b] + 2*w12*w31*w32*\[Gamma]12^2*\[Gamma]13*q1[a]*V3[b] + 2*w12*w32^2*\[Gamma]12^2*\[Gamma]13*q1[a]*V3[b] - 
 (qq1*w31*\[Gamma]13^2*q1[a]*V3[b])/4 + (qq12*w31*\[Gamma]13^2*q1[a]*V3[b])/4 + (qq2*w31*\[Gamma]13^2*q1[a]*V3[b])/4 + w12^2*w31*\[Gamma]13^2*q1[a]*V3[b] - (qq1*w32*\[Gamma]13^2*q1[a]*V3[b])/4 + 
 (qq12*w32*\[Gamma]13^2*q1[a]*V3[b])/4 + (qq2*w32*\[Gamma]13^2*q1[a]*V3[b])/4 + w12^2*w32*\[Gamma]13^2*q1[a]*V3[b] + 2*w12*w21*w31*\[Gamma]12*\[Gamma]13^2*q1[a]*V3[b] + 
 2*w12*w21*w32*\[Gamma]12*\[Gamma]13^2*q1[a]*V3[b] + (qq1*w31*\[Gamma]12^2*\[Gamma]13^2*q1[a]*V3[b])/2 - (qq12*w31*\[Gamma]12^2*\[Gamma]13^2*q1[a]*V3[b])/2 - (qq2*w31*\[Gamma]12^2*\[Gamma]13^2*q1[a]*V3[b])/2 + 
 (qq1*w32*\[Gamma]12^2*\[Gamma]13^2*q1[a]*V3[b])/2 - (qq12*w32*\[Gamma]12^2*\[Gamma]13^2*q1[a]*V3[b])/2 - (qq2*w32*\[Gamma]12^2*\[Gamma]13^2*q1[a]*V3[b])/2 - 4*w12^2*w31*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*V3[b] - 
 4*w12^2*w32*\[Gamma]12*\[Gamma]13*\[Gamma]23*q1[a]*V3[b] + (qq1*w31*q2[a]*V3[b])/8 - (qq12*w31*q2[a]*V3[b])/8 - (qq2*w31*q2[a]*V3[b])/8 + (qq1*w32*q2[a]*V3[b])/8 - (qq12*w32*q2[a]*V3[b])/8 - 
 (qq2*w32*q2[a]*V3[b])/8 - w12*w21*w31*\[Gamma]12*q2[a]*V3[b] - w12*w21*w32*\[Gamma]12*q2[a]*V3[b] - (qq1*w31*\[Gamma]12^2*q2[a]*V3[b])/4 + (qq12*w31*\[Gamma]12^2*q2[a]*V3[b])/4 + 
 (qq2*w31*\[Gamma]12^2*q2[a]*V3[b])/4 + w12^2*w31*\[Gamma]12^2*q2[a]*V3[b] - (qq1*w32*\[Gamma]12^2*q2[a]*V3[b])/4 + (qq12*w32*\[Gamma]12^2*q2[a]*V3[b])/4 + (qq2*w32*\[Gamma]12^2*q2[a]*V3[b])/4 + 
 w12^2*w32*\[Gamma]12^2*q2[a]*V3[b] + w12*w31^2*\[Gamma]13*q2[a]*V3[b] + w12*w31*w32*\[Gamma]13*q2[a]*V3[b] - 2*w12*w31^2*\[Gamma]12^2*\[Gamma]13*q2[a]*V3[b] - 2*w12*w31*w32*\[Gamma]12^2*\[Gamma]13*q2[a]*V3[b] - 
 (qq1*w31*\[Gamma]13^2*q2[a]*V3[b])/4 + (qq12*w31*\[Gamma]13^2*q2[a]*V3[b])/4 + (qq2*w31*\[Gamma]13^2*q2[a]*V3[b])/4 + w12^2*w31*\[Gamma]13^2*q2[a]*V3[b] - (qq1*w32*\[Gamma]13^2*q2[a]*V3[b])/4 + 
 (qq12*w32*\[Gamma]13^2*q2[a]*V3[b])/4 + (qq2*w32*\[Gamma]13^2*q2[a]*V3[b])/4 + w12^2*w32*\[Gamma]13^2*q2[a]*V3[b] + 2*w12*w21*w31*\[Gamma]12*\[Gamma]13^2*q2[a]*V3[b] + 
 2*w12*w21*w32*\[Gamma]12*\[Gamma]13^2*q2[a]*V3[b] + (qq1*w31*\[Gamma]12^2*\[Gamma]13^2*q2[a]*V3[b])/2 - (qq12*w31*\[Gamma]12^2*\[Gamma]13^2*q2[a]*V3[b])/2 - (qq2*w31*\[Gamma]12^2*\[Gamma]13^2*q2[a]*V3[b])/2 + 
 (qq1*w32*\[Gamma]12^2*\[Gamma]13^2*q2[a]*V3[b])/2 - (qq12*w32*\[Gamma]12^2*\[Gamma]13^2*q2[a]*V3[b])/2 - (qq2*w32*\[Gamma]12^2*\[Gamma]13^2*q2[a]*V3[b])/2 - 4*w12^2*w31*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*V3[b] - 
 4*w12^2*w32*\[Gamma]12*\[Gamma]13*\[Gamma]23*q2[a]*V3[b] + w12*w31^2*w32*V1[a]*V3[b] + 2*w12*w31*w32^2*V1[a]*V3[b] + w12*w32^3*V1[a]*V3[b] - 2*w12*w31^2*w32*\[Gamma]12^2*V1[a]*V3[b] - 
 4*w12*w31*w32^2*\[Gamma]12^2*V1[a]*V3[b] - 2*w12*w32^3*\[Gamma]12^2*V1[a]*V3[b] + (qq1*w31^2*\[Gamma]13*V1[a]*V3[b])/2 - (qq12*w31^2*\[Gamma]13*V1[a]*V3[b])/2 - (qq2*w31^2*\[Gamma]13*V1[a]*V3[b])/2 - 
 2*w12^2*w31^2*\[Gamma]13*V1[a]*V3[b] + qq1*w31*w32*\[Gamma]13*V1[a]*V3[b] - qq12*w31*w32*\[Gamma]13*V1[a]*V3[b] - qq2*w31*w32*\[Gamma]13*V1[a]*V3[b] - 4*w12^2*w31*w32*\[Gamma]13*V1[a]*V3[b] + 
 (qq1*w32^2*\[Gamma]13*V1[a]*V3[b])/2 - (qq12*w32^2*\[Gamma]13*V1[a]*V3[b])/2 - (qq2*w32^2*\[Gamma]13*V1[a]*V3[b])/2 - 2*w12^2*w32^2*\[Gamma]13*V1[a]*V3[b] - 4*w12*w21*w31^2*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] - 
 8*w12*w21*w31*w32*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] - 4*w12*w21*w32^2*\[Gamma]12*\[Gamma]13*V1[a]*V3[b] - qq1*w31^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + qq12*w31^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + 
 qq2*w31^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] - 2*qq1*w31*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + 2*qq12*w31*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + 2*qq2*w31*w32*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] - 
 qq1*w32^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + qq12*w32^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + qq2*w32^2*\[Gamma]12^2*\[Gamma]13*V1[a]*V3[b] + 4*w12^2*w31^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + 
 8*w12^2*w31*w32*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + 4*w12^2*w32^2*\[Gamma]12*\[Gamma]23*V1[a]*V3[b] + 4*w12^2*w31^2*\[Gamma]12*\[Gamma]13*V2[a]*V3[b] + 8*w12^2*w31*w32*\[Gamma]12*\[Gamma]13*V2[a]*V3[b] + 
 4*w12^2*w32^2*\[Gamma]12*\[Gamma]13*V2[a]*V3[b] + (qq1^2*V3[a]*V3[b])/16 - (3*qq1*qq12*V3[a]*V3[b])/16 + (qq12^2*V3[a]*V3[b])/8 - (qq1*qq13*V3[a]*V3[b])/16 + 
 (qq12*qq13*V3[a]*V3[b])/16 + (qq12*qq2*V3[a]*V3[b])/16 + (qq13*qq2*V3[a]*V3[b])/16 - (qq2^2*V3[a]*V3[b])/16 - (qq1*qq23*V3[a]*V3[b])/16 + (qq12*qq23*V3[a]*V3[b])/16 + 
 (qq2*qq23*V3[a]*V3[b])/16 + (qq1*qq3*V3[a]*V3[b])/8 - (qq12*qq3*V3[a]*V3[b])/8 - (qq2*qq3*V3[a]*V3[b])/8 - (qq1*w31^2*V3[a]*V3[b])/4 + (qq12*w31^2*V3[a]*V3[b])/4 + 
 (qq2*w31^2*V3[a]*V3[b])/4 - (qq1*w31*w32*V3[a]*V3[b])/2 + (qq12*w31*w32*V3[a]*V3[b])/2 + (qq2*w31*w32*V3[a]*V3[b])/2 - w12^2*w31*w32*V3[a]*V3[b] - 
 w12*w13*w31*w32*V3[a]*V3[b] - (qq1*w32^2*V3[a]*V3[b])/4 + (qq12*w32^2*V3[a]*V3[b])/4 + (qq2*w32^2*V3[a]*V3[b])/4 - w12^2*w32^2*V3[a]*V3[b] - w12*w13*w32^2*V3[a]*V3[b] - 
 (qq1*w12*w21*\[Gamma]12*V3[a]*V3[b])/2 + qq12*w12*w21*\[Gamma]12*V3[a]*V3[b] + (qq13*w12*w21*\[Gamma]12*V3[a]*V3[b])/2 - (qq2*w12*w21*\[Gamma]12*V3[a]*V3[b])/2 + 
 (qq23*w12*w21*\[Gamma]12*V3[a]*V3[b])/2 - qq3*w12*w21*\[Gamma]12*V3[a]*V3[b] + 2*w12*w21*w31^2*\[Gamma]12*V3[a]*V3[b] + 4*w12*w21*w31*w32*\[Gamma]12*V3[a]*V3[b] + 
 2*w12*w21*w32^2*\[Gamma]12*V3[a]*V3[b] - (qq1^2*\[Gamma]12^2*V3[a]*V3[b])/8 + (3*qq1*qq12*\[Gamma]12^2*V3[a]*V3[b])/8 - (qq12^2*\[Gamma]12^2*V3[a]*V3[b])/4 + (qq1*qq13*\[Gamma]12^2*V3[a]*V3[b])/8 - 
 (qq12*qq13*\[Gamma]12^2*V3[a]*V3[b])/8 - (qq12*qq2*\[Gamma]12^2*V3[a]*V3[b])/8 - (qq13*qq2*\[Gamma]12^2*V3[a]*V3[b])/8 + (qq2^2*\[Gamma]12^2*V3[a]*V3[b])/8 + (qq1*qq23*\[Gamma]12^2*V3[a]*V3[b])/8 - 
 (qq12*qq23*\[Gamma]12^2*V3[a]*V3[b])/8 - (qq2*qq23*\[Gamma]12^2*V3[a]*V3[b])/8 - (qq1*qq3*\[Gamma]12^2*V3[a]*V3[b])/4 + (qq12*qq3*\[Gamma]12^2*V3[a]*V3[b])/4 + (qq2*qq3*\[Gamma]12^2*V3[a]*V3[b])/4 + 
 (qq1*w12^2*\[Gamma]12^2*V3[a]*V3[b])/2 - qq12*w12^2*\[Gamma]12^2*V3[a]*V3[b] - (qq13*w12^2*\[Gamma]12^2*V3[a]*V3[b])/2 + (qq2*w12^2*\[Gamma]12^2*V3[a]*V3[b])/2 - 
 (qq23*w12^2*\[Gamma]12^2*V3[a]*V3[b])/2 + qq3*w12^2*\[Gamma]12^2*V3[a]*V3[b] + (qq1*w31^2*\[Gamma]12^2*V3[a]*V3[b])/2 - (qq12*w31^2*\[Gamma]12^2*V3[a]*V3[b])/2 - (qq2*w31^2*\[Gamma]12^2*V3[a]*V3[b])/2 - 
 2*w12^2*w31^2*\[Gamma]12^2*V3[a]*V3[b] + qq1*w31*w32*\[Gamma]12^2*V3[a]*V3[b] - qq12*w31*w32*\[Gamma]12^2*V3[a]*V3[b] - qq2*w31*w32*\[Gamma]12^2*V3[a]*V3[b] - 2*w12^2*w31*w32*\[Gamma]12^2*V3[a]*V3[b] + 
 2*w12*w13*w31*w32*\[Gamma]12^2*V3[a]*V3[b] + (qq1*w32^2*\[Gamma]12^2*V3[a]*V3[b])/2 - (qq12*w32^2*\[Gamma]12^2*V3[a]*V3[b])/2 - (qq2*w32^2*\[Gamma]12^2*V3[a]*V3[b])/2 + 
 2*w12*w13*w32^2*\[Gamma]12^2*V3[a]*V3[b] + (qq2*w12*w31*\[Gamma]13*V3[a]*V3[b])/2 - (qq23*w12*w31*\[Gamma]13*V3[a]*V3[b])/2 + (qq3*w12*w31*\[Gamma]13*V3[a]*V3[b])/2 + 
 2*w12^3*w31*\[Gamma]13*V3[a]*V3[b] - (qq1*w13*w31*\[Gamma]13*V3[a]*V3[b])/2 + (qq12*w13*w31*\[Gamma]13*V3[a]*V3[b])/2 + (qq2*w13*w31*\[Gamma]13*V3[a]*V3[b])/2 + 2*w12^2*w13*w31*\[Gamma]13*V3[a]*V3[b] - 
 (qq1*w12*w32*\[Gamma]13*V3[a]*V3[b])/2 + qq12*w12*w32*\[Gamma]13*V3[a]*V3[b] + (qq13*w12*w32*\[Gamma]13*V3[a]*V3[b])/2 - (qq3*w12*w32*\[Gamma]13*V3[a]*V3[b])/2 + 2*w12^3*w32*\[Gamma]13*V3[a]*V3[b] - 
 (qq1*w13*w32*\[Gamma]13*V3[a]*V3[b])/2 + (qq12*w13*w32*\[Gamma]13*V3[a]*V3[b])/2 + (qq2*w13*w32*\[Gamma]13*V3[a]*V3[b])/2 + 2*w12^2*w13*w32*\[Gamma]13*V3[a]*V3[b] + 
 4*w12*w13*w21*w31*\[Gamma]12*\[Gamma]13*V3[a]*V3[b] - 4*w12^2*w23*w31*\[Gamma]12*\[Gamma]13*V3[a]*V3[b] + 4*w12*w13*w21*w32*\[Gamma]12*\[Gamma]13*V3[a]*V3[b] - 4*w12^2*w23*w32*\[Gamma]12*\[Gamma]13*V3[a]*V3[b] - 
 qq2*w12*w31*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] + qq23*w12*w31*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] - qq3*w12*w31*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] + qq1*w13*w31*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] - 
 qq12*w13*w31*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] - qq2*w13*w31*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] + qq1*w12*w32*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] - 2*qq12*w12*w32*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] - 
 qq13*w12*w32*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] + qq3*w12*w32*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] + qq1*w13*w32*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] - qq12*w13*w32*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] - 
 qq2*w13*w32*\[Gamma]12^2*\[Gamma]13*V3[a]*V3[b] - (qq1^2*\[Gamma]13^2*V3[a]*V3[b])/8 + (3*qq1*qq12*\[Gamma]13^2*V3[a]*V3[b])/8 - (qq12^2*\[Gamma]13^2*V3[a]*V3[b])/4 + (qq1*qq13*\[Gamma]13^2*V3[a]*V3[b])/8 - 
 (qq12*qq13*\[Gamma]13^2*V3[a]*V3[b])/8 - (qq12*qq2*\[Gamma]13^2*V3[a]*V3[b])/8 - (qq13*qq2*\[Gamma]13^2*V3[a]*V3[b])/8 + (qq2^2*\[Gamma]13^2*V3[a]*V3[b])/8 + (qq1*qq23*\[Gamma]13^2*V3[a]*V3[b])/8 - 
 (qq12*qq23*\[Gamma]13^2*V3[a]*V3[b])/8 - (qq2*qq23*\[Gamma]13^2*V3[a]*V3[b])/8 - (qq1*qq3*\[Gamma]13^2*V3[a]*V3[b])/4 + (qq12*qq3*\[Gamma]13^2*V3[a]*V3[b])/4 + (qq2*qq3*\[Gamma]13^2*V3[a]*V3[b])/4 + 
 (qq1*w12^2*\[Gamma]13^2*V3[a]*V3[b])/2 - qq12*w12^2*\[Gamma]13^2*V3[a]*V3[b] - (qq13*w12^2*\[Gamma]13^2*V3[a]*V3[b])/2 + (qq2*w12^2*\[Gamma]13^2*V3[a]*V3[b])/2 - 
 (qq23*w12^2*\[Gamma]13^2*V3[a]*V3[b])/2 + qq3*w12^2*\[Gamma]13^2*V3[a]*V3[b] + qq1*w12*w21*\[Gamma]12*\[Gamma]13^2*V3[a]*V3[b] - 2*qq12*w12*w21*\[Gamma]12*\[Gamma]13^2*V3[a]*V3[b] - 
 qq13*w12*w21*\[Gamma]12*\[Gamma]13^2*V3[a]*V3[b] + qq2*w12*w21*\[Gamma]12*\[Gamma]13^2*V3[a]*V3[b] - qq23*w12*w21*\[Gamma]12*\[Gamma]13^2*V3[a]*V3[b] + 2*qq3*w12*w21*\[Gamma]12*\[Gamma]13^2*V3[a]*V3[b] + 
 (qq1^2*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/4 - (3*qq1*qq12*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/4 + (qq12^2*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/2 - (qq1*qq13*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/4 + 
 (qq12*qq13*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/4 + (qq12*qq2*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/4 + (qq13*qq2*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/4 - (qq2^2*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/4 - 
 (qq1*qq23*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/4 + (qq12*qq23*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/4 + (qq2*qq23*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/4 + (qq1*qq3*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/2 - 
 (qq12*qq3*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/2 - (qq2*qq3*\[Gamma]12^2*\[Gamma]13^2*V3[a]*V3[b])/2 - 4*w12^3*w31*\[Gamma]12*\[Gamma]23*V3[a]*V3[b] - 4*w12^2*w13*w31*\[Gamma]12*\[Gamma]23*V3[a]*V3[b] - 
 4*w12^3*w32*\[Gamma]12*\[Gamma]23*V3[a]*V3[b] - 4*w12^2*w13*w32*\[Gamma]12*\[Gamma]23*V3[a]*V3[b] - 2*qq1*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V3[a]*V3[b] + 4*qq12*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V3[a]*V3[b] + 
 2*qq13*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V3[a]*V3[b] - 2*qq2*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V3[a]*V3[b] + 2*qq23*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V3[a]*V3[b] - 4*qq3*w12^2*\[Gamma]12*\[Gamma]13*\[Gamma]23*V3[a]*V3[b]


==> anc/wardIdentity.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]]


(* ::Section::Closed:: *)
(*xAct Setup*)


Needs["xAct`xTensor`"]
$PrePrint = ScreenDollarIndices;
Unprotect[IndexForm];
IndexForm[LI[x_]]:=ColorString[ToString[x],RGBColor[0,0,1]];
Protect[IndexForm];


DefManifold[M4,4,Complement[IndexRange[a,l],{k,l}]]
DefMetric[-1,metric[-a,-b],cd,{";","\[EmptyDownTriangle]"},PrintAs->"g"]


(* ::Section::Closed:: *)
(*Basic definitions*)


DefConstantSymbol/@{\[Gamma]12,\[Gamma]23,\[Gamma]13};
DefConstantSymbol/@{w1,w2,w3,w12,w21,w13,w31,w23,w32};
DefConstantSymbol/@{qq1,qq2,qq3};
DefConstantSymbol/@{qq12,qq23,qq13};


DefTensor[V1[a],M4]
DefTensor[V2[a],M4]
DefTensor[V3[a],M4]


DefTensor[k[a],M4];
DefTensor[q1[a],M4];
DefTensor[q2[a],M4];
DefTensor[q3[a],M4];


V1[a_]V1[-a_] ^:= 1
V2[a_]V2[-a_] ^:= 1
V3[a_]V3[-a_] ^:= 1


V1[a_]V2[-a_] ^:= \[Gamma]12
V2[a_]V3[-a_] ^:= \[Gamma]23
V1[a_]V3[-a_] ^:= \[Gamma]13


q1 /: q1[a_]q1[-a_] := qq1
q2 /: q2[a_]q2[-a_] := qq2
q3 /: q3[a_]q3[-a_] := qq3


q1 /: q1[a_]q2[-a_] := (qq12-qq1-qq2)/2
q2 /: q2[a_]q3[-a_] := (qq23-qq2-qq3)/2
q3 /: q1[a_]q3[-a_] := (qq13-qq1-qq3)/2


q1 /: k[a_]q1[-a_] := (qq12+qq13-qq2-qq3)/2
q2 /: k[a_]q2[-a_] := (qq12+qq23-qq1-qq3)/2
q3 /: k[a_]q3[-a_] := (qq13+qq23-qq1-qq2)/2


k /: k[a_]k[-a_] := qq12+qq23+qq13-qq1-qq2-qq3


k /: k[a_]V1[-a_] := w1
q1 /: q1[a_]V1[-a_] := 0
q2 /: q2[a_]V1[-a_] := w12
q3 /: q3[a_]V1[-a_] := w13


k /: k[a_]V2[-a_] := w2
q1 /: q1[a_]V2[-a_] := w21
q2 /: q2[a_]V2[-a_] := 0
q3 /: q3[a_]V2[-a_] := w23


k /: k[a_]V3[-a_] := w3
q1 /: q1[a_]V3[-a_] := w31
q2 /: q2[a_]V3[-a_] := w32
q3 /: q3[a_]V3[-a_] := 0


(* ::Section:: *)
(*Checking the Ward identity*)


(* import ancillary file *)
<< "radiation3PM.m";


(* ignore the i*epsilon prescription and masses *)
i0=0;
m1=1; m2=1; m3=1; mPl=1;


(q1[-a]+q2[-a]+q3[-a])*radiationIntegrand[a,b] // ContractMetric // ToCanonical // Expand;
% /. {w1->w12+w13,w2->w21+w23,w3->w31+w32} // Simplify

